A Recipe for Physical Action Model Training

Choosing robot model capacity and demonstration budgets also requires decisions about data composition, representation, optimization, and deployment. We connect these decisions through a common conditional-distribution target. Nested learning oracles give exact risk accounting; local information geometry, conditional mutual information, and empirical convergence provide conditional training prescriptions. Known-target numerical checks expose capacity-data coupling, representation-induced mixture mismatch, and an example where deployment KL increases while negative log-likelihood decreases. An analysis of 206 public PushT trajectories evaluates fixed-feature information-design criteria without fitting a policy. Under asymmetric evaluation targets, the selected allocations reduce this criterion by 4.5-6.2% relative to target matching; balanced targets show no benefit. These results clarify which quantities can support training recommendations and when an apparently favorable predictive metric has a different interpretation.

==> anc/README.txt <==
Reproducibility materials for A Recipe for Physical Action Model Training

From this directory, using Python 3.12:
  python -m pip install -r requirements.txt
  python numerical/run.py
  python public_data/analyze.py

The programs compute numerical controls and fixed-feature information-design
criteria. They do not fit or train a robot policy or action predictor. Results
describe the stated analytical models and state geometry, not task success.
Scripts use paths relative to their own files. The public-data slice is included.
Generated diagnostic plots are not additional figures in the manuscript.

Numerical controls: 100,000 Gaussian draws with seed 20261112, exact Bernoulli
sums, and a closed-form quadratic recurrence. CSV and JSON outputs are included.

Public data: 206 PushT simulated demonstrations, 25,650 records. Official source:
https://huggingface.co/datasets/lerobot/pusht
Revision: 7628202a2180972f291ba1bc6723834921e72c19
Original file: data/chunk-000/file-000.parquet
SHA256: 9abc0431f12d10c33b5b37b1bf1e6e557c8ae1c8c29fb86658969e48fcbbbf01
The upstream dataset card (raw/README.md) declares MIT; its attribution and
metadata are retained. The raw data came through hf-mirror.com and its hash was
checked against the fixed upstream LFS object in raw/tree.json. The original
dataset card includes an older schema illustration; info.json describes the
actual downloaded revision.

All six feature-map/target-weight cases are reported. The 144/62 episode split,
fixed calibration choices, and 1,000 paired whole-episode held-out bootstrap
samples are retained. These intervals concern held-out state moments conditional
on calibration; they do not measure policy-risk uncertainty.


==> anc/numerical/gaussian.csv <==
N,D,exact,monte_carlo,standard_error,relative_error,z_score
2,4,0.7215337938303452,0.721286287227331,0.0009994298023186696,0.0003430284279552386,-0.24764781122194787
8,4,0.5793270598965213,0.5794449228916912,0.0007808104729102632,0.0002034481095893701,0.15094955723456438
16,4,0.5567614161161621,0.5569456448064882,0.0007690148111627268,0.00033089342219728334,0.23956455409166236
2,16,0.6006558237844368,0.600322003483287,0.0008383604718612648,0.0005557597011988904,-0.39818230028031887
8,16,0.33550189824032595,0.33555159969887166,0.0003856278306446636,0.00014814061800065426,0.1288845218007926
16,16,0.2728726267906843,0.27308139976056867,0.00032489369769912225,0.0007650931217974797,0.6425885493097617
2,64,0.5593771974000243,0.5589934631344262,0.0008195162370396357,0.0006860026961801694,-0.46824485989966336
8,64,0.2143205684613745,0.2141895554500734,0.0002722922516355516,0.0006112946239442419,-0.4811485105219443
16,64,0.10046693005472224,0.10057957194656139,0.00011322658506782164,0.0011211837743802966,0.9948360782203519
2,256,0.5480418699816425,0.5476418082910113,0.0008179976072628051,0.0007299838069755996,-0.48907440202657554
8,256,0.17328921345407894,0.17307624754037992,0.0002584471435565736,0.0012289623194316707,-0.8240211548416548
16,256,0.029337355263493757,0.0293783534459141,3.2775140641451905e-05,0.001397473700410877,1.2508926466204469


==> anc/numerical/quadratic.csv <==
eta,step,objective,bound,covered
0.041666666666666664,0,5.5,5.5,True
0.041666666666666664,1,3.6006944444444446,5.270833333333334,True
0.041666666666666664,2,2.745183497299383,5.051215277777779,True
0.041666666666666664,3,2.242512194053954,4.840747974537037,True
0.041666666666666664,4,1.8938573527274352,4.6390501422646615,True
0.041666666666666664,5,1.6312363299697532,4.445756386336967,True
0.041666666666666664,6,1.4248118286886617,4.260516536906261,True
0.041666666666666664,7,1.258069529914816,4.082995014535166,True
0.041666666666666664,8,1.1204666658679856,3.912870222262868,True
0.041666666666666664,9,1.0047975311057686,3.7498339630019153,True
0.041666666666666664,10,0.9059808046589582,3.593590881210169,True
0.041666666666666664,11,0.8203708492449433,3.443857927826412,True
0.041666666666666664,12,0.7453170984029631,3.3003638475003116,True
0.041666666666666664,13,0.6788668383831016,3.1628486871877985,True
0.041666666666666664,14,0.6195604006198004,3.031063325221641,True
0.041666666666666664,15,0.5662887846450047,2.9047690200040726,True
0.041666666666666664,16,0.5181942443042225,2.7837369775039025,True
0.041666666666666664,17,0.4746006528831814,2.667747936774574,True
0.041666666666666664,18,0.43496457157856544,2.5565917727422995,True
0.041666666666666664,19,0.39884073582326907,2.4500671155447042,True
0.041666666666666664,20,0.3658575959626419,2.3479809857303415,True
0.041666666666666664,21,0.3356998798295465,2.2501484446582443,True
0.041666666666666664,22,0.30809606840383,2.1563922594641505,True
0.041666666666666664,23,0.28280931717563845,2.0665425819864778,True
0.041666666666666664,24,0.2596308014555327,1.9804366410703744,True
0.041666666666666664,25,0.2383747735450978,1.8979184476924424,True
0.041666666666666664,26,0.21887483493406948,1.818838512371924,True
0.041666666666666664,27,0.2009810763600072,1.7430535743564273,True
0.041666666666666664,28,0.18455784267848255,1.6704263420915761,True
0.041666666666666664,29,0.16948195195206767,1.6008252445044273,True
0.041666666666666664,30,0.15564124863339218,1.5341241926500762,True
0.041666666666666664,31,0.14293340589935727,1.4702023512896565,True
0.041666666666666664,32,0.13126491674968624,1.4089439199859208,True
0.041666666666666664,33,0.1205502306499569,1.3502379233198407,True
0.041666666666666664,34,0.11071100452558633,1.2939780098481808,True
0.041666666666666664,35,0.10167544536111253,1.2400622594378399,True
0.041666666666666664,36,0.0933777276141092,1.18839299862793,True
0.041666666666666664,37,0.08575747286967374,1.1388766236850996,True
0.041666666666666664,38,0.07875928216419631,1.0914234310315538,True
0.041666666666666664,39,0.07233231356085773,1.0459474547385725,True
0.041666666666666664,40,0.06642989911785445,1.002366310791132,True
0.041666666666666664,41,0.06100919653043888,0.9606010478415015,True
0.041666666666666664,42,0.05603087157264531,0.920576004181439,True
0.041666666666666664,43,0.05145880809994673,0.882218670673879,True
0.041666666666666664,44,0.047259842860068686,0.8454595593958009,True
0.041666666666666664,45,0.04340352273776724,0.810232077754309,True
0.041666666666666664,46,0.03986188236002505,0.7764724078478796,True
0.041666666666666664,47,0.036609240231563756,0.744119390854218,True
0.041666666666666664,48,0.033622011771464455,0.7131144162352923,True
0.041666666666666664,49,0.030878537790433373,0.6834013155588218,True
0.041666666666666664,50,0.02835892709228571,0.654926260743871,True
0.041666666666666664,51,0.026044912007905183,0.6276376665462097,True
0.041666666666666664,52,0.023919715779171607,0.6014860971067842,True
0.041666666666666664,53,0.02196793080700565,0.5764241763940016,True
0.041666666666666664,54,0.020175406863905888,0.5524065023775849,True
0.041666666666666664,55,0.018529148448775984,0.529389564778519,True
0.041666666666666664,56,0.017017220531718204,0.5073316662460806,True
0.041666666666666664,57,0.015628661999793653,0.4861928468191606,True
0.041666666666666664,58,0.01435340617231509,0.46593481153502897,True
0.041666666666666664,59,0.01318220780669535,0.44652086105440275,True
0.041666666666666664,60,0.012106576063766025,0.427915825177136,True
0.08333333333333333,0,5.5,5.5,True
0.08333333333333333,1,2.5694444444444446,5.041666666666666,True
0.08333333333333333,2,1.8071952160493827,4.621527777777777,True
0.08333333333333333,3,1.362167379329561,4.236400462962963,True
0.08333333333333333,4,1.0750973780986246,3.883367091049382,True
0.08333333333333333,5,0.8724908356008508,3.559753166795267,True
0.08333333333333333,6,0.7194059492867917,3.2631070695623277,True
0.08333333333333333,7,0.598399182971988,2.9911814804321337,True
0.08333333333333333,8,0.5001096915073711,2.741916357062789,True
0.08333333333333333,9,0.41902579614300195,2.5134233273075566,True
0.08333333333333333,10,0.35156239188929833,2.30397138336526,True
0.08333333333333333,11,0.2951719885512876,2.1119737680848214,True
0.08333333333333333,12,0.2479206506662604,1.935975954077753,True
0.08333333333333333,13,0.2082751858800157,1.7746446245712735,True
0.08333333333333333,14,0.1749881092343797,1.6267575725236674,True
0.08333333333333333,15,0.14702933017694028,1.4911944414800284,True
0.08333333333333333,16,0.1235413502123193,1.3669282380233594,True
0.08333333333333333,17,0.10380721627922261,1.2530175515214126,True
0.08333333333333333,18,0.08722608148313511,1.1485994222279616,True
0.08333333333333333,19,0.07329377545546005,1.0528828037089648,True
0.08333333333333333,20,0.061586969672456464,0.9651425700665509,True
0.08333333333333333,21,0.051750090419905366,0.8847140225610051,True
0.08333333333333333,22,0.04348441915715548,0.8109878540142545,True
0.08333333333333333,23,0.03653897695480684,0.7434055328463999,True
0.08333333333333333,24,0.03070288407229178,0.6814550717758666,True
0.08333333333333333,25,0.02579894840604884,0.6246671491278777,True
0.08333333333333333,26,0.021678281794044827,0.5726115533672211,True
0.08333333333333333,27,0.018215777900121143,0.5248939239199528,True
0.08333333333333333,28,0.015306313129154323,0.48115276359328996,True
0.08333333333333333,29,0.012861554673135274,0.44105669996051583,True
0.08333333333333333,30,0.010807278531064458,0.40430197496380615,True
0.08333333333333333,31,0.0090811159663772,0.37061014371682227,True
0.08333333333333333,32,0.007630659934400339,0.33972596507375374,True
0.08333333333333333,33,0.006411873968402777,0.3114154679842742,True
0.08333333333333333,34,0.005387755207670417,0.28546417898558474,True
0.08333333333333333,35,0.004527210972271835,0.26167549740345264,True
0.08333333333333333,36,0.0038041147749383673,0.2398692059531649,True
0.08333333333333333,37,0.0031965131093308744,0.21988010545706782,True
0.08333333333333333,38,0.0026859589320723273,0.2015567633356455,True
0.08333333333333333,39,0.0022569516026113286,0.18476036639100835,True
0.08333333333333333,40,0.001896466277179672,0.16936366919175766,True
0.08333333333333333,41,0.0015935584690125548,0.15525003009244454,True
0.08333333333333333,42,0.0013390317690979495,0.1423125275847408,True
0.08333333333333333,43,0.0011251586393101923,0.1304531502860124,True
0.08333333333333333,44,0.000945445801086468,0.1195820544288447,True
0.08333333333333333,45,0.0007944370967460155,0.10961688322644096,True
0.08333333333333333,46,0.0006675478382378591,0.10048214295757088,True
0.08333333333333333,47,0.0005609256140748178,0.09210863104443996,True
0.08333333333333333,48,0.00047133332849340104,0.08443291179073664,True
0.08333333333333333,49,0.00039605092185902846,0.07739683580817525,True
0.08333333333333333,50,0.0003327927885065404,0.07094709949082731,True
0.08333333333333333,51,0.0002796383847867437,0.06503484119992503,True
0.08333333333333333,52,0.0002349739205499713,0.059615271099931276,True
0.08333333333333333,53,0.00019744336379546158,0.05464733184160367,True
0.08333333333333333,54,0.00016590727096701962,0.05009338752147003,True
0.08333333333333333,55,0.00013940819296534278,0.04591893856134752,True
0.08333333333333333,56,0.00011714160658893384,0.0420923603479019,True
0.08333333333333333,57,9.843148886986799e-05,0.0385846636522434,True
0.08333333333333333,58,8.270979273093073e-05,0.03536927501455645,True
0.08333333333333333,59,6.949920083640705e-05,0.03242183543001008,True
0.08333333333333333,60,5.839863403614759e-05,0.02972001581084257,True
0.18,0,5.5,5.5,False
0.18,1,3.520000000000001,4.510000000000001,False
0.18,2,3.6324956800000017,3.698200000000001,False
0.18,3,4.263571607680003,3.0325240000000004,False
0.18,4,5.3265260701024815,2.4866696800000008,False
0.18,5,6.892054604582137,2.0390691376000007,False
0.18,6,9.088881139724133,1.6720366928320007,False
0.18,7,12.105563509316493,1.3710700881222406,False
0.18,8,16.205576545801424,1.1242774722602376,False
0.18,9,21.749964312864233,0.9219075272533948,False
0.18,10,29.22892310236836,0.7559641723477839,False
0.18,11,39.30500278980591,0.6198906213251827,False
0.18,12,52.87170849563143,0.5083103094866499,False
0.18,13,71.13267072082066,0.41681445377905296,False
0.18,14,95.70838896667854,0.34178785209882345,False
0.18,15,128.78000868892735,0.2802660387210352,False
0.18,16,173.2828835449039,0.22981815175124892,False
0.18,17,233.16709728883592,0.18845088443602412,False
0.18,18,313.7480654277604,0.1545297252375398,False
0.18,19,422.17833398760763,0.12671437469478264,False
0.18,20,568.082451552049,0.10390578724972177,False
0.18,21,764.4112662699262,0.08520274554477186,False
0.18,22,1028.5914767787183,0.06986625134671293,False
0.18,23,1384.0724738915262,0.05729032610430461,False
0.18,24,1862.4077747815247,0.04697806740552979,False
0.18,25,2506.0558035171803,0.038522015272534425,False
0.18,26,3372.148623163646,0.03158805252347823,False
0.18,27,4537.5631429176065,0.025902203069252155,False
0.18,28,6105.744935247711,0.021239806516786766,False
0.18,29,8215.890364789962,0.01741664134376515,False
0.18,30,11055.302061360017,0.014281645901887423,False
0.18,31,14876.014444687728,0.011710949639547689,False
0.18,32,20017.16503066755,0.009602978704429105,False
0.18,33,26935.097261161758,0.007874442537631867,False
0.18,34,36243.866871859405,0.006457042880858132,False
0.18,35,48769.74726091829,0.005294775162303669,False
0.18,36,65624.57191304387,0.004341715633089009,False
0.18,37,88304.42396535282,0.003560206819132987,False
0.18,38,118822.43288721463,0.002919369591689049,False
0.18,39,159887.4656926567,0.002393883065185021,False
0.18,40,215144.57383578387,0.001962984113451717,False
0.18,41,289498.53855325934,0.0016096469730304081,False
0.18,42,389549.23347715056,0.0013199105178849347,False
0.18,43,524177.44856677635,0.0010823266246656467,False
0.18,44,705333.1747914023,0.0008875078322258303,False
0.18,45,949096.3199992761,0.0007277564224251809,False
0.18,46,1277104.0081910025,0.0005967602663886484,False
0.18,47,1718471.1534217978,0.0004893434184386917,False
0.18,48,2312374.784044361,0.00040126160311972726,False
0.18,49,3111531.5094100856,0.00032903451455817636,False
0.18,50,4186876.7990622073,0.00026980830193770467,False
0.18,51,5633861.420818104,0.0002212428075889178,False
0.18,52,7580923.927852841,0.0001814191022229126,False
0.18,53,10200891.237318786,0.00014876366382278835,False
0.18,54,13726319.24893616,0.00012198620433468647,False
0.18,55,18470135.1813685,0.0001000286875544429,False
0.18,56,24853413.90004946,8.20235237946432e-05,False
0.18,57,33442753.743906558,6.725928951160742e-05,False
0.18,58,45000569.437800676,5.5152617399518097e-05,False
0.18,59,60552766.23550461,4.522514626760484e-05,False
0.18,60,81479802.24649502,3.708461993943597e-05,False


==> anc/numerical/representation.csv <==
mixture,weights,coarsened_prediction,risk,conditional_mutual_information,conditional_mismatch,residual
Reference,"[0.1, 0.2, 0.3, 0.4]","[0.15000000000000002, 0.15000000000000002, 0.7714285714285716, 0.7714285714285716]",0.051225116571694346,0.051225116571694346,0.0,0.0
Mixture A,"[0.25, 0.05, 0.1, 0.6]","[0.07500000000000001, 0.07500000000000001, 0.8571428571428573, 0.8571428571428573]",0.07916050797382737,0.051225116571694346,0.02793539140213299,3.469446951953614e-17
Mixture B,"[0.05, 0.5, 0.4, 0.05]","[0.18636363636363637, 0.18636363636363637, 0.6333333333333333, 0.6333333333333333]",0.08350331667893272,0.051225116571694346,0.03227820010723839,-1.3877787807814457e-17


==> anc/numerical/results.json <==
{
  "method": "Analytical diagnostics and Monte Carlo calibration, not robot training experiments.",
  "seed": 20261112,
  "draws": 100000,
  "gaussian": {
    "m": 16,
    "sigma_squared": 1.0,
    "prior_variances": [
      1.0,
      0.40612619817811774,
      0.23974103110828812,
      0.16493848884661177,
      0.12340677254400192,
      0.09736511351131091,
      0.07968426075760657,
      0.06698584140851832,
      0.05747576199686517,
      0.05011872336272722,
      0.044278154293257134,
      0.039542523385529584,
      0.035634743903874395,
      0.032361865876120534,
      0.029585666895445,
      0.027204705103003875
    ],
    "rows": [
      {
        "N": 2,
        "D": 4,
        "exact": 0.7215337938303452,
        "monte_carlo": 0.721286287227331,
        "standard_error": 0.0009994298023186696,
        "relative_error": 0.0003430284279552386,
        "z_score": -0.24764781122194787
      },
      {
        "N": 8,
        "D": 4,
        "exact": 0.5793270598965213,
        "monte_carlo": 0.5794449228916912,
        "standard_error": 0.0007808104729102632,
        "relative_error": 0.0002034481095893701,
        "z_score": 0.15094955723456438
      },
      {
        "N": 16,
        "D": 4,
        "exact": 0.5567614161161621,
        "monte_carlo": 0.5569456448064882,
        "standard_error": 0.0007690148111627268,
        "relative_error": 0.00033089342219728334,
        "z_score": 0.23956455409166236
      },
      {
        "N": 2,
        "D": 16,
        "exact": 0.6006558237844368,
        "monte_carlo": 0.600322003483287,
        "standard_error": 0.0008383604718612648,
        "relative_error": 0.0005557597011988904,
        "z_score": -0.39818230028031887
      },
      {
        "N": 8,
        "D": 16,
        "exact": 0.33550189824032595,
        "monte_carlo": 0.33555159969887166,
        "standard_error": 0.0003856278306446636,
        "relative_error": 0.00014814061800065426,
        "z_score": 0.1288845218007926
      },
      {
        "N": 16,
        "D": 16,
        "exact": 0.2728726267906843,
        "monte_carlo": 0.27308139976056867,
        "standard_error": 0.00032489369769912225,
        "relative_error": 0.0007650931217974797,
        "z_score": 0.6425885493097617
      },
      {
        "N": 2,
        "D": 64,
        "exact": 0.5593771974000243,
        "monte_carlo": 0.5589934631344262,
        "standard_error": 0.0008195162370396357,
        "relative_error": 0.0006860026961801694,
        "z_score": -0.46824485989966336
      },
      {
        "N": 8,
        "D": 64,
        "exact": 0.2143205684613745,
        "monte_carlo": 0.2141895554500734,
        "standard_error": 0.0002722922516355516,
        "relative_error": 0.0006112946239442419,
        "z_score": -0.4811485105219443
      },
      {
        "N": 16,
        "D": 64,
        "exact": 0.10046693005472224,
        "monte_carlo": 0.10057957194656139,
        "standard_error": 0.00011322658506782164,
        "relative_error": 0.0011211837743802966,
        "z_score": 0.9948360782203519
      },
      {
        "N": 2,
        "D": 256,
        "exact": 0.5480418699816425,
        "monte_carlo": 0.5476418082910113,
        "standard_error": 0.0008179976072628051,
        "relative_error": 0.0007299838069755996,
        "z_score": -0.48907440202657554
      },
      {
        "N": 8,
        "D": 256,
        "exact": 0.17328921345407894,
        "monte_carlo": 0.17307624754037992,
        "standard_error": 0.0002584471435565736,
        "relative_error": 0.0012289623194316707,
        "z_score": -0.8240211548416548
      },
      {
        "N": 16,
        "D": 256,
        "exact": 0.029337355263493757,
        "monte_carlo": 0.0293783534459141,
        "standard_error": 3.2775140641451905e-05,
        "relative_error": 0.001397473700410877,
        "z_score": 1.2508926466204469
      }
    ],
    "maximum_relative_error": 0.001397473700410877,
    "maximum_absolute_z_score": 1.2508926466204469
  },
  "finite_law": {
    "expert_action_probability": [
      0.05,
      0.2,
      0.6,
      0.9
    ],
    "reference_weights": [
      0.1,
      0.2,
      0.3,
      0.4
    ],
    "fixed_policy_probability": [
      0.2,
      0.2,
      0.7,
      0.7
    ],
    "representation": [
      {
        "mixture": "Reference",
        "weights": [
          0.1,
          0.2,
          0.3,
          0.4
        ],
        "coarsened_prediction": [
          0.15000000000000002,
          0.15000000000000002,
          0.7714285714285716,
          0.7714285714285716
        ],
        "risk": 0.051225116571694346,
        "conditional_mutual_information": 0.051225116571694346,
        "conditional_mismatch": 0.0,
        "residual": 0.0
      },
      {
        "mixture": "Mixture A",
        "weights": [
          0.25,
          0.05,
          0.1,
          0.6
        ],
        "coarsened_prediction": [
          0.07500000000000001,
          0.07500000000000001,
          0.8571428571428573,
          0.8571428571428573
        ],
        "risk": 0.07916050797382737,
        "conditional_mutual_information": 0.051225116571694346,
        "conditional_mismatch": 0.02793539140213299,
        "residual": 3.469446951953614e-17
      },
      {
        "mixture": "Mixture B",
        "weights": [
          0.05,
          0.5,
          0.4,
          0.05
        ],
        "coarsened_prediction": [
          0.18636363636363637,
          0.18636363636363637,
          0.6333333333333333,
          0.6333333333333333
        ],
        "risk": 0.08350331667893272,
        "conditional_mutual_information": 0.051225116571694346,
        "conditional_mismatch": 0.03227820010723839,
        "residual": -1.3877787807814457e-17
      }
    ],
    "shift": [
      {
        "target": "Target A",
        "weights": [
          0.05,
          0.05,
          0.05,
          0.85
        ],
        "kl_shift": 0.04200203389139613,
        "entropy_shift": -0.10695170442418427,
        "nll_shift": -0.06494967053278815,
        "covariance": 0.04200203389139614,
        "residual": -1.3877787807814457e-17
      },
      {
        "target": "Target B",
        "weights": [
          0.1,
          0.65,
          0.2,
          0.05
        ],
        "kl_shift": -0.04297085691353735,
        "entropy_shift": 0.04410088320425204,
        "nll_shift": 0.0011300262907146807,
        "covariance": -0.04297085691353735,
        "residual": -6.938893903907228e-18
      }
    ]
  },
  "quadratic": {
    "hessian_eigenvalues": [
      1.0,
      4.0,
      12.0
    ],
    "initial_point": [
      2.0,
      -1.0,
      0.5
    ],
    "mu": 1.0,
    "smoothness": 12.0,
    "trajectories": [
      {
        "step_size": 0.041666666666666664,
        "covered_by_stated_bound": true,
        "steps": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60
        ],
        "objective": [
          5.5,
          3.6006944444444446,
          2.745183497299383,
          2.242512194053954,
          1.8938573527274352,
          1.6312363299697532,
          1.4248118286886617,
          1.258069529914816,
          1.1204666658679856,
          1.0047975311057686,
          0.9059808046589582,
          0.8203708492449433,
          0.7453170984029631,
          0.6788668383831016,
          0.6195604006198004,
          0.5662887846450047,
          0.5181942443042225,
          0.4746006528831814,
          0.43496457157856544,
          0.39884073582326907,
          0.3658575959626419,
          0.3356998798295465,
          0.30809606840383,
          0.28280931717563845,
          0.2596308014555327,
          0.2383747735450978,
          0.21887483493406948,
          0.2009810763600072,
          0.18455784267848255,
          0.16948195195206767,
          0.15564124863339218,
          0.14293340589935727,
          0.13126491674968624,
          0.1205502306499569,
          0.11071100452558633,
          0.10167544536111253,
          0.0933777276141092,
          0.08575747286967374,
          0.07875928216419631,
          0.07233231356085773,
          0.06642989911785445,
          0.06100919653043888,
          0.05603087157264531,
          0.05145880809994673,
          0.047259842860068686,
          0.04340352273776724,
          0.03986188236002505,
          0.036609240231563756,
          0.033622011771464455,
          0.030878537790433373,
          0.02835892709228571,
          0.026044912007905183,
          0.023919715779171607,
          0.02196793080700565,
          0.020175406863905888,
          0.018529148448775984,
          0.017017220531718204,
          0.015628661999793653,
          0.01435340617231509,
          0.01318220780669535,
          0.012106576063766025
        ],
        "bound": [
          5.5,
          5.270833333333334,
          5.051215277777779,
          4.840747974537037,
          4.6390501422646615,
          4.445756386336967,
          4.260516536906261,
          4.082995014535166,
          3.912870222262868,
          3.7498339630019153,
          3.593590881210169,
          3.443857927826412,
          3.3003638475003116,
          3.1628486871877985,
          3.031063325221641,
          2.9047690200040726,
          2.7837369775039025,
          2.667747936774574,
          2.5565917727422995,
          2.4500671155447042,
          2.3479809857303415,
          2.2501484446582443,
          2.1563922594641505,
          2.0665425819864778,
          1.9804366410703744,
          1.8979184476924424,
          1.818838512371924,
          1.7430535743564273,
          1.6704263420915761,
          1.6008252445044273,
          1.5341241926500762,
          1.4702023512896565,
          1.4089439199859208,
          1.3502379233198407,
          1.2939780098481808,
          1.2400622594378399,
          1.18839299862793,
          1.1388766236850996,
          1.0914234310315538,
          1.0459474547385725,
          1.002366310791132,
          0.9606010478415015,
          0.920576004181439,
          0.882218670673879,
          0.8454595593958009,
          0.810232077754309,
          0.7764724078478796,
          0.744119390854218,
          0.7131144162352923,
          0.6834013155588218,
          0.654926260743871,
          0.6276376665462097,
          0.6014860971067842,
          0.5764241763940016,
          0.5524065023775849,
          0.529389564778519,
          0.5073316662460806,
          0.4861928468191606,
          0.46593481153502897,
          0.44652086105440275,
          0.427915825177136
        ]
      },
      {
        "step_size": 0.08333333333333333,
        "covered_by_stated_bound": true,
        "steps": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60
        ],
        "objective": [
          5.5,
          2.5694444444444446,
          1.8071952160493827,
          1.362167379329561,
          1.0750973780986246,
          0.8724908356008508,
          0.7194059492867917,
          0.598399182971988,
          0.5001096915073711,
          0.41902579614300195,
          0.35156239188929833,
          0.2951719885512876,
          0.2479206506662604,
          0.2082751858800157,
          0.1749881092343797,
          0.14702933017694028,
          0.1235413502123193,
          0.10380721627922261,
          0.08722608148313511,
          0.07329377545546005,
          0.061586969672456464,
          0.051750090419905366,
          0.04348441915715548,
          0.03653897695480684,
          0.03070288407229178,
          0.02579894840604884,
          0.021678281794044827,
          0.018215777900121143,
          0.015306313129154323,
          0.012861554673135274,
          0.010807278531064458,
          0.0090811159663772,
          0.007630659934400339,
          0.006411873968402777,
          0.005387755207670417,
          0.004527210972271835,
          0.0038041147749383673,
          0.0031965131093308744,
          0.0026859589320723273,
          0.0022569516026113286,
          0.001896466277179672,
          0.0015935584690125548,
          0.0013390317690979495,
          0.0011251586393101923,
          0.000945445801086468,
          0.0007944370967460155,
          0.0006675478382378591,
          0.0005609256140748178,
          0.00047133332849340104,
          0.00039605092185902846,
          0.0003327927885065404,
          0.0002796383847867437,
          0.0002349739205499713,
          0.00019744336379546158,
          0.00016590727096701962,
          0.00013940819296534278,
          0.00011714160658893384,
          9.843148886986799e-05,
          8.270979273093073e-05,
          6.949920083640705e-05,
          5.839863403614759e-05
        ],
        "bound": [
          5.5,
          5.041666666666666,
          4.621527777777777,
          4.236400462962963,
          3.883367091049382,
          3.559753166795267,
          3.2631070695623277,
          2.9911814804321337,
          2.741916357062789,
          2.5134233273075566,
          2.30397138336526,
          2.1119737680848214,
          1.935975954077753,
          1.7746446245712735,
          1.6267575725236674,
          1.4911944414800284,
          1.3669282380233594,
          1.2530175515214126,
          1.1485994222279616,
          1.0528828037089648,
          0.9651425700665509,
          0.8847140225610051,
          0.8109878540142545,
          0.7434055328463999,
          0.6814550717758666,
          0.6246671491278777,
          0.5726115533672211,
          0.5248939239199528,
          0.48115276359328996,
          0.44105669996051583,
          0.40430197496380615,
          0.37061014371682227,
          0.33972596507375374,
          0.3114154679842742,
          0.28546417898558474,
          0.26167549740345264,
          0.2398692059531649,
          0.21988010545706782,
          0.2015567633356455,
          0.18476036639100835,
          0.16936366919175766,
          0.15525003009244454,
          0.1423125275847408,
          0.1304531502860124,
          0.1195820544288447,
          0.10961688322644096,
          0.10048214295757088,
          0.09210863104443996,
          0.08443291179073664,
          0.07739683580817525,
          0.07094709949082731,
          0.06503484119992503,
          0.059615271099931276,
          0.05464733184160367,
          0.05009338752147003,
          0.04591893856134752,
          0.0420923603479019,
          0.0385846636522434,
          0.03536927501455645,
          0.03242183543001008,
          0.02972001581084257
        ]
      },
      {
        "step_size": 0.18,
        "covered_by_stated_bound": false,
        "steps": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60
        ],
        "objective": [
          5.5,
          3.520000000000001,
          3.6324956800000017,
          4.263571607680003,
          5.3265260701024815,
          6.892054604582137,
          9.088881139724133,
          12.105563509316493,
          16.205576545801424,
          21.749964312864233,
          29.22892310236836,
          39.30500278980591,
          52.87170849563143,
          71.13267072082066,
          95.70838896667854,
          128.78000868892735,
          173.2828835449039,
          233.16709728883592,
          313.7480654277604,
          422.17833398760763,
          568.082451552049,
          764.4112662699262,
          1028.5914767787183,
          1384.0724738915262,
          1862.4077747815247,
          2506.0558035171803,
          3372.148623163646,
          4537.5631429176065,
          6105.744935247711,
          8215.890364789962,
          11055.302061360017,
          14876.014444687728,
          20017.16503066755,
          26935.097261161758,
          36243.866871859405,
          48769.74726091829,
          65624.57191304387,
          88304.42396535282,
          118822.43288721463,
          159887.4656926567,
          215144.57383578387,
          289498.53855325934,
          389549.23347715056,
          524177.44856677635,
          705333.1747914023,
          949096.3199992761,
          1277104.0081910025,
          1718471.1534217978,
          2312374.784044361,
          3111531.5094100856,
          4186876.7990622073,
          5633861.420818104,
          7580923.927852841,
          10200891.237318786,
          13726319.24893616,
          18470135.1813685,
          24853413.90004946,
          33442753.743906558,
          45000569.437800676,
          60552766.23550461,
          81479802.24649502
        ],
        "bound": [
          5.5,
          4.510000000000001,
          3.698200000000001,
          3.0325240000000004,
          2.4866696800000008,
          2.0390691376000007,
          1.6720366928320007,
          1.3710700881222406,
          1.1242774722602376,
          0.9219075272533948,
          0.7559641723477839,
          0.6198906213251827,
          0.5083103094866499,
          0.41681445377905296,
          0.34178785209882345,
          0.2802660387210352,
          0.22981815175124892,
          0.18845088443602412,
          0.1545297252375398,
          0.12671437469478264,
          0.10390578724972177,
          0.08520274554477186,
          0.06986625134671293,
          0.05729032610430461,
          0.04697806740552979,
          0.038522015272534425,
          0.03158805252347823,
          0.025902203069252155,
          0.021239806516786766,
          0.01741664134376515,
          0.014281645901887423,
          0.011710949639547689,
          0.009602978704429105,
          0.007874442537631867,
          0.006457042880858132,
          0.005294775162303669,
          0.004341715633089009,
          0.003560206819132987,
          0.002919369591689049,
          0.002393883065185021,
          0.001962984113451717,
          0.0016096469730304081,
          0.0013199105178849347,
          0.0010823266246656467,
          0.0008875078322258303,
          0.0007277564224251809,
          0.0005967602663886484,
          0.0004893434184386917,
          0.00040126160311972726,
          0.00032903451455817636,
          0.00026980830193770467,
          0.0002212428075889178,
          0.0001814191022229126,
          0.00014876366382278835,
          0.00012198620433468647,
          0.0001000286875544429,
          8.20235237946432e-05,
          6.725928951160742e-05,
          5.5152617399518097e-05,
          4.522514626760484e-05,
          3.708461993943597e-05
        ]
      }
    ]
  },
  "numpy_version": "2.3.5",
  "python_version": "3.12.14",
  "script_sha256": "ac8284a07c0c5ad485b33264c67248276f413750f11a725b87079ff0da50a386"
}


==> anc/numerical/run.py <==
from pathlib import Path
import json,csv,sys,hashlib,os
os.environ.setdefault('MPLCONFIGDIR',str(Path(__file__).resolve().parent/'.matplotlib-cache'))
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

OUT=Path(__file__).resolve().parent
SEED=20261112; REPS=100000; M=16; SIGMA2=1.
rng=np.random.default_rng(SEED)
tau2=np.arange(1,M+1,dtype=float)**(-1.3)
theta=rng.normal(size=(REPS,M))*np.sqrt(tau2)
noise=rng.normal(size=(REPS,M))
gaussian=[]
for D in [4,16,64,256]:
    mean=theta+noise/np.sqrt(D)
    posterior=mean*tau2/(tau2+1/D)
    for N in [2,8,16]:
        est=posterior.copy();est[:,N:]=0
        loss=((est-theta)**2).sum(1)/2
        exact=(tau2[N:].sum()+(tau2[:N]/(1+D*tau2[:N])).sum())/2
        mc=float(loss.mean());se=float(loss.std(ddof=1)/np.sqrt(REPS))
        gaussian.append(dict(N=N,D=D,exact=float(exact),monte_carlo=mc,standard_error=se,relative_error=abs(mc-exact)/exact,z_score=(mc-exact)/se))

def kl(p,q):
    p=np.asarray(p);q=np.asarray(q)
    return p*np.log(p/q)+(1-p)*np.log((1-p)/(1-q))
def entropy(p):return -p*np.log(p)-(1-p)*np.log1p(-p)
p=np.array([.05,.2,.6,.9]);ref=np.array([.1,.2,.3,.4]);fixed=np.array([.2,.2,.7,.7])
def coarsened(w):
    return np.repeat([np.average(p[:2],weights=w[:2]),np.average(p[2:],weights=w[2:])],2)
pref=coarsened(ref);mi=float(ref@kl(p,pref))
mixes=[('Reference',ref),('Mixture A',np.array([.25,.05,.1,.6])),('Mixture B',np.array([.05,.5,.4,.05]))]
representation=[]
for name,w in mixes:
    pred=coarsened(w);risk=float(ref@kl(p,pred));mismatch=float(ref@kl(pref,pred))
    representation.append(dict(mixture=name,weights=w.tolist(),coarsened_prediction=pred.tolist(),risk=risk,conditional_mutual_information=mi,conditional_mismatch=mismatch,residual=risk-mi-mismatch))
local=kl(p,fixed);h=entropy(p);nll=local+h
shift=[]
for name,w in [('Target A',np.array([.05,.05,.05,.85])),('Target B',np.array([.1,.65,.2,.05]))]:
    dk=float((w-ref)@local);dh=float((w-ref)@h);dn=float((w-ref)@nll)
    ratio=w/ref;cov=float(ref@((ratio-1)*(local-ref@local)))
    shift.append(dict(target=name,weights=w.tolist(),kl_shift=dk,entropy_shift=dh,nll_shift=dn,covariance=cov,residual=dn-dk-dh))

lam=np.array([1.,4.,12.]);x0=np.array([2.,-1.,.5]);mu=float(lam.min());L=float(lam.max());t=np.arange(61)
f0=float(.5*(lam*x0*x0).sum());quadratic=[]
for eta in [1/24,1/12,.18]:
    f=.5*((lam*x0*x0)[None,:]*(1-eta*lam)[None,:]**(2*t[:,None])).sum(1)
    bound=f0*(1-eta*mu)**t
    valid=eta<=1/L
    if valid: assert np.all(f<=bound+1e-12)
    quadratic.append(dict(step_size=eta,covered_by_stated_bound=bool(valid),steps=t.tolist(),objective=f.tolist(),bound=bound.tolist()))

assert max(abs(x['residual']) for x in representation+shift)<1e-12
report={'method':'Analytical diagnostics and Monte Carlo calibration, not robot training experiments.','seed':SEED,'draws':REPS,'gaussian':{'m':M,'sigma_squared':SIGMA2,'prior_variances':tau2.tolist(),'rows':gaussian,'maximum_relative_error':max(x['relative_error'] for x in gaussian),'maximum_absolute_z_score':max(abs(x['z_score']) for x in gaussian)},'finite_law':{'expert_action_probability':p.tolist(),'reference_weights':ref.tolist(),'fixed_policy_probability':fixed.tolist(),'representation':representation,'shift':shift},'quadratic':{'hessian_eigenvalues':lam.tolist(),'initial_point':x0.tolist(),'mu':mu,'smoothness':L,'trajectories':quadratic},'numpy_version':np.__version__,'python_version':sys.version.split()[0],'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
(OUT/'results.json').write_text(json.dumps(report,indent=2)+'\n')
for name,rows in [('gaussian',gaussian),('representation',representation),('shift',shift)]:
    with (OUT/(name+'.csv')).open('w',newline='') as f:
        writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
with (OUT/'quadratic.csv').open('w',newline='') as f:
    w=csv.writer(f);w.writerow(['eta','step','objective','bound','covered'])
    for r in quadratic:
        for j in t:w.writerow([r['step_size'],int(j),r['objective'][j],r['bound'][j],r['covered_by_stated_bound']])

plt.rcParams.update({'font.family':'DejaVu Sans','font.size':8,'axes.titlesize':9,'axes.labelsize':8,'legend.fontsize':7,'pdf.fonttype':42,'ps.fonttype':42,'axes.spines.top':False,'axes.spines.right':False})
fig,axs=plt.subplots(2,2,figsize=(7.2,4.8),layout='constrained')
colors=['#246399','#cf8b20','#267d64']
ax=axs[0,0]
for color,N in zip(colors,[2,8,16]):
    rr=[r for r in gaussian if r['N']==N];ds=[r['D'] for r in rr]
    ax.plot(ds,[r['exact'] for r in rr],color=color,label=f'N = {N}')
    ax.errorbar(ds,[r['monte_carlo'] for r in rr],yerr=[1.96*r['standard_error'] for r in rr],color=color,fmt='o',ms=3,capsize=2,linewidth=.8)
ax.set(xscale='log',yscale='log',xlabel='Independent vector observations D',ylabel='Expected KL (nats)',title='(a) Gaussian calibration')
ax.legend(frameon=False);ax.text(.04,.04,'Line: exact; points: Monte Carlo',transform=ax.transAxes,fontsize=6.5)
ax=axs[0,1];xs=np.arange(3)
ax.bar(xs,[mi]*3,color='#6b9bc1',label='Information loss')
ax.bar(xs,[r['conditional_mismatch'] for r in representation],bottom=mi,color='#dbab61',label='Mixture mismatch')
ax.set(xticks=xs,xticklabels=['Reference','Mixture A','Mixture B'],ylabel='Reference KL (nats)',title='(b) Representation–mixture interaction')
ax.legend(frameon=False)
ax=axs[1,0];xs=np.arange(2);width=.23
for k,(field,label,color) in enumerate([('kl_shift','KL','#246399'),('nll_shift','NLL','#cf8b20'),('entropy_shift','Entropy','#8b949c')]):
    ax.bar(xs+(k-1)*width,[r[field] for r in shift],width,color=color,label=label)
ax.axhline(0,color='#333',linewidth=.6);ax.set(xticks=xs,xticklabels=['Target A','Target B'],ylabel='Change from reference (nats)',title='(c) NLL and KL shifts can disagree')
ax.set_ylim(-.145,.065)
ax.legend(frameon=False,ncol=3,loc='lower right')
ax=axs[1,1]
for color,r in zip(colors,quadratic):
    ax.plot(t,r['objective'],color=color,label=f"eta = {r['step_size']:.3f}")
    if r['covered_by_stated_bound']:ax.plot(t,r['bound'],color=color,ls='--',lw=.8)
ax.set(yscale='log',xlabel='Index t',ylabel='Quadratic excess objective',title='(d) Exact quadratic trajectories')
ax.legend(frameon=False);ax.text(.03,.03,'Dashed: conditional PL bound',transform=ax.transAxes,fontsize=6.5)
for ax in axs.flat:ax.grid(axis='y',alpha=.14,linewidth=.5);ax.set_axisbelow(True)
fig.savefig(OUT/'figure.pdf',bbox_inches='tight');fig.savefig(OUT/'figure.png',dpi=220,bbox_inches='tight');plt.close(fig)

maxrel=report['gaussian']['maximum_relative_error']*100
tex=r'''\subsection{Analytical calibration and counterexamples}\label{sec:numerical}
We evaluate specified distributions to distinguish the identities' computational consequences from empirical claims about robot policies.
In the Gaussian model, $m=16$, $\sigma^2=1$, and $\tau_j^2=j^{-1.3}$. Across $N\in\{2,8,16\}$ and $D\in\{4,16,64,256\}$, $100{,}000$ independent draws per setting agree with the exact Bayes risk to within MAXREL\% relative deviation. The largest discrepancy is $1.25$ estimated Monte Carlo standard errors.

A four-context Bernoulli example gives an information-loss term of $0.05123$ nats after merging contexts in pairs. Changing the sampling mixture changes the optimal action conditional at that coarsened input, adding a persistent mismatch even though the full-context expert is unchanged. A second calculation holds the policy fixed: target A increases KL by $0.04200$ nats while decreasing NLL by $0.06495$ nats. The $-0.10695$-nat conditional-entropy change explains the opposite signs. Thus cross-distribution NLL differences cannot generally be read as imitation-KL shifts.

Finally, exact trajectories of a positive-definite quadratic satisfy the stated PL bound for the two admissible step sizes; a step above $2/L_s$ diverges. These checks illustrate the roles of the assumptions and verify the calculations, rather than validate a neural-policy convergence law.

\begin{table}[tb]\centering\small
\begin{tabular}{lrrr}\toprule
Target & $\Delta\mathrm{KL}$ & $\Delta\mathsf H$ & $\Delta\mathrm{NLL}$\\\midrule
A & $+0.04200$ & $-0.10695$ & $-0.06495$\\
B & $-0.04297$ & $+0.04410$ & $+0.00113$\\\bottomrule
\end{tabular}
\caption{Exact finite-distribution changes in nats for a fixed policy. Conditional-entropy changes account for the different KL and NLL signs.}\label{tab:numerical-checks}
\end{table}
'''.replace('MAXREL',f'{maxrel:.2f}')
(OUT/'numerical.tex').write_text(tex)
details=r'''\subsection{Specified numerical models}\label{app:numerical-details}
The Gaussian calculation uses independent $\theta_j\sim\mathcal N(0,j^{-1.3})$ and $\bar A_j=\theta_j+\varepsilon_j/\sqrt D$ with independent standard-normal $\varepsilon_j$. The posterior mean is $\hat\theta_j=D\tau_j^2\bar A_j/(1+D\tau_j^2)$ for $j\le N$ and zero otherwise. We average $\|\hat\theta-\theta\|^2/2$ over $100{,}000$ draws. Common random numbers pair the settings; each setting's draws remain independent. The random seed is $20261112$.

The finite example has reference context probabilities $(0.1,0.2,0.3,0.4)$ and Bernoulli expert probabilities $(0.05,0.2,0.6,0.9)$. The representation merges contexts $1,2$ and $3,4$. The two training mixtures are $(0.25,0.05,0.1,0.6)$ and $(0.05,0.5,0.4,0.05)$; their represented action conditionals are computed by exact weighted averaging. For the shift calculation, the fixed policy predicts $(0.2,0.2,0.7,0.7)$, and target mixtures A and B are $(0.05,0.05,0.05,0.85)$ and $(0.1,0.65,0.2,0.05)$. All KL and entropy quantities are exact finite sums in nats.

The quadratic is $f(x)=x^\mathsf T\operatorname{diag}(1,4,12)x/2$, with $x_0=(2,-1,0.5)$. Thus $\mu=1$ and $L_s=12$. Curves are evaluated directly as $f_t=\frac12\sum_j\lambda_jx_{0j}^2(1-\eta\lambda_j)^{2t}$ for $0\le t\le60$ and $\eta\in\{1/24,1/12,0.18\}$, rather than obtained from model training.
'''
(OUT/'details.tex').write_text(details)
(OUT/'README.md').write_text('# Analytical controls\n\nRun `python run.py` with NumPy and Matplotlib. The script performs independent-draw Monte Carlo calibration and exact finite sums/closed-form quadratic calculations. It does not train a neural or robot policy. Results are reproducible with seed 20261112.\n\n`results.json` and CSVs contain all numbers; `figure.pdf` is the vector figure; `numerical.tex` is a reader-facing results subsection and `details.tex` gives the fully specified models. Gaussian error bars quantify only Monte Carlo uncertainty, not uncertainty about the mathematical law or real robot performance.\n')
print(json.dumps({'max_relative_error_percent':maxrel,'max_z':report['gaussian']['maximum_absolute_z_score'],'MI':mi,'representation':representation,'shift':shift,'output':str(OUT)},indent=2))


==> anc/numerical/shift.csv <==
target,weights,kl_shift,entropy_shift,nll_shift,covariance,residual
Target A,"[0.05, 0.05, 0.05, 0.85]",0.04200203389139613,-0.10695170442418427,-0.06494967053278815,0.04200203389139614,-1.3877787807814457e-17
Target B,"[0.1, 0.65, 0.2, 0.05]",-0.04297085691353735,0.04410088320425204,0.0011300262907146807,-0.04297085691353735,-6.938893903907228e-18


==> anc/public_data/analyze.py <==
"""Public PushT moment-design study. No predictor is fitted or trained."""
from pathlib import Path
import sys, json, hashlib, csv, platform
import numpy as np
BASE=Path(__file__).resolve().parent
sys.path.insert(0,str(BASE/'python-deps'))
import pyarrow, pyarrow.parquet as pq
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

P=json.loads((BASE/'protocol.json').read_text())
data=BASE/'raw/data.parquet'
assert hashlib.sha256(data.read_bytes()).hexdigest()==P['expected_data_sha256']
T=pq.read_table(data)
state=np.array(T['observation.state'].to_pylist(),dtype=float)
actions=np.array(T['action'].to_pylist(),dtype=float)
episode=T['episode_index'].to_numpy();frame=T['frame_index'].to_numpy()
episodes=np.unique(episode)
assert len(episodes)==206 and len(state)==25650 and np.isfinite(state).all()
assert len(set(zip(episode.tolist(),frame.tolist())))==len(state)
assert state.shape==actions.shape==(25650,2)
order=np.random.default_rng(P['split_seed']).permutation(episodes)
n_design=int(len(episodes)*P['design_episode_fraction'])
design=np.sort(order[:n_design]);evaluation=np.sort(order[n_design:])
np.testing.assert_array_equal(np.union1d(design,evaluation),episodes)
assert not set(design)&set(evaluation)
stratum=(state[:,0]>=256).astype(int)
x,y=(state/256-1).T
feature_arrays={'linear':np.c_[np.ones(len(x)),x,y],
                'quadratic':np.c_[np.ones(len(x)),x,y,x*y,x*x,y*y]}
qgrid=np.round(np.arange(.02,.98000001,.005),6)
ridge=P['ridge'];weights=P['left_target_weights']
boot_index=np.random.default_rng(P['bootstrap_seed']).integers(0,len(evaluation),size=(P['bootstrap_repetitions'],len(evaluation)))
out=BASE/'results';out.mkdir(exist_ok=True)
allrows=[];gridrows=[];bootstrap={};matrices={};audits={}

def moments(phi):
    count=np.zeros((len(episodes),2),dtype=int)
    sums=np.zeros((len(episodes),2,phi.shape[1],phi.shape[1]))
    for j,e in enumerate(episodes):
        for s in range(2):
            a=phi[(episode==e)&(stratum==s)]
            count[j,s]=len(a);sums[j,s]=a.T@a
    return sums,count

def values(F,w,q):
    q=np.atleast_1d(q)
    G=w*F[0]+(1-w)*F[1]
    M=q[:,None,None]*F[0]+(1-q[:,None,None])*F[1]+ridge*np.eye(F.shape[-1])
    return np.einsum('ij,qji->q',G,np.linalg.inv(M))

for feature,phi in feature_arrays.items():
    sums,counts=moments(phi)
    di=np.searchsorted(episodes,design);ei=np.searchsorted(episodes,evaluation)
    Cd=counts[di].sum(0);Ce=counts[ei].sum(0)
    Fd=sums[di].sum(0)/Cd[:,None,None]
    Fe=sums[ei].sum(0)/Ce[:,None,None]
    ebs=sums[ei][boot_index].sum(1);ebc=counts[ei][boot_index].sum(1)
    assert np.all(ebc>0)
    Fb=ebs/ebc[:,:,None,None]
    q_emp=Cd[0]/Cd.sum()
    matrices[feature]={'design':Fd.tolist(),'evaluation':Fe.tolist()}
    audits[feature]={'design_stratum_counts':Cd.tolist(),'evaluation_stratum_counts':Ce.tolist(),
       'unregularized_design_eigenvalues':[np.linalg.eigvalsh(f).tolist() for f in Fd],
       'unregularized_evaluation_eigenvalues':[np.linalg.eigvalsh(f).tolist() for f in Fe],
       'uniform_condition_number_design':float(np.linalg.cond(.5*Fd[0]+.5*Fd[1])),
       'uniform_condition_number_evaluation':float(np.linalg.cond(.5*Fe[0]+.5*Fe[1]))}
    for w in weights:
        vd=values(Fd,w,qgrid);ve=values(Fe,w,qgrid)
        optimal=float(qgrid[np.argmin(vd)])
        qs={'optimized':optimal,'uniform':.5,'target_matched':w,'empirical':float(q_emp)}
        vals={k:float(values(Fe,w,[v])[0]) for k,v in qs.items()}
        vb={}
        Gb=w*Fb[:,0]+(1-w)*Fb[:,1]
        for k,q in qs.items():
            Mb=q*Fb[:,0]+(1-q)*Fb[:,1]+ridge*np.eye(phi.shape[1])
            vb[k]=np.einsum('bij,bji->b',Gb,np.linalg.inv(Mb))
        row={'features':feature,'dimension':phi.shape[1],'left_target_weight':w,'q_optimized':optimal,
             'q_uniform':.5,'q_target_matched':w,'q_empirical':float(q_emp),
             **{'V_'+k:v for k,v in vals.items()},'V_design_optimized':float(vd.min())}
        for k in ['uniform','target_matched','empirical']:
            improvement=100*(1-vals['optimized']/vals[k])
            bootgain=100*(1-vb['optimized']/vb[k]);ci=np.quantile(bootgain,[.025,.975])
            row.update({f'improvement_vs_{k}_pct':float(improvement),f'ci_low_vs_{k}':float(ci[0]),f'ci_high_vs_{k}':float(ci[1])})
            bootstrap[f'{feature}_w{w}_gain_vs_{k}']=bootgain
        allrows.append(row)
        for q,a,b in zip(qgrid,vd,ve):gridrows.append({'features':feature,'left_target_weight':w,'q_left':q,'V_design':a,'V_evaluation':b})

for name,rows in [('summary.csv',allrows),('criterion-grid.csv',gridrows)]:
    with (out/name).open('w') as f:
        writer=csv.DictWriter(f,fieldnames=rows[0].keys());writer.writeheader();writer.writerows(rows)
np.savez_compressed(out/'bootstrap.npz',**bootstrap)
summary={'protocol':P,'results':allrows,'matrices':matrices,'moment_audits':audits,
 'dataset':{'episodes':len(episodes),'frames':len(state),'design_episodes':design.tolist(),
 'evaluation_episodes':evaluation.tolist(),'design_frames':int(np.isin(episode,design).sum()),
 'evaluation_frames':int(np.isin(episode,evaluation).sum()),'state_range':[state.min(0).tolist(),state.max(0).tolist()],
 'action_range':[actions.min(0).tolist(),actions.max(0).tolist()]},
 'versions':{'python':platform.python_version(),'numpy':np.__version__,'pyarrow':pyarrow.__version__},
 'artifacts_sha256':{str(f.relative_to(BASE)):hashlib.sha256(f.read_bytes()).hexdigest() for f in [BASE/'protocol.json',data,BASE/'raw/info.json',BASE/'raw/README.md',BASE/'raw/tree.json']},
 'download':{'source':'https://huggingface.co/datasets/lerobot/pusht','transport':'https://hf-mirror.com/datasets/lerobot/pusht/resolve/'+P['revision']+'/data/chunk-000/file-000.parquet','data_sha256_verified_against_fixed_revision_lfs_oid':True},
 'model_training':False,'action_labels_used_for_fitting':False,
 'interpretation':'Design-matrix geometry only. No policy, predictor, empirical KL, task-success, or neural scaling law was estimated.'}
(out/'results.json').write_text(json.dumps(summary,indent=2)+'\n')

# Publication-sized static figure; the table contains every predeclared case.
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':9,'axes.spines.top':False,'axes.spines.right':False,'axes.labelsize':9,'legend.fontsize':7})
fig,axs=plt.subplots(1,3,figsize=(10.3,2.8),layout='constrained')
axs[0].hexbin(state[:,0],state[:,1],gridsize=32,mincnt=1,cmap='Blues',bins='log',linewidths=0)
axs[0].axvline(256,color='#b85531',lw=1.2,ls='--');axs[0].set(xlim=(0,512),ylim=(0,512),xlabel='Pusher x coordinate',ylabel='Pusher y coordinate',title='(a) Public demonstration states');axs[0].set_aspect('equal')
colors=['#265c91','#b47716','#7d3987']
for w,c in zip(weights,colors):
    rows=[r for r in gridrows if r['features']=='quadratic' and r['left_target_weight']==w]
    r=next(r for r in allrows if r['features']=='quadratic' and r['left_target_weight']==w)
    axs[1].plot([t['q_left'] for t in rows],[t['V_evaluation']/r['V_uniform'] for t in rows],color=c,label=f'w = {w:.1f}')
    axs[1].scatter([r['q_optimized']],[r['V_optimized']/r['V_uniform']],s=30,color=c,zorder=4)
axs[1].axhline(1,color='#666666',lw=.8,ls=':');axs[1].set(xlim=(.05,.95),ylim=(.85,1.8),xlabel='Allocation to left stratum q',ylabel='Held-out criterion / uniform',title='(b) Fixed quadratic features');axs[1].legend(frameon=False)
for j,(feature,marker) in enumerate([('linear','o'),('quadratic','s')]):
    rs=[r for r in allrows if r['features']==feature]
    xx=np.array(weights)+(j-.5)*.025
    yy=np.array([r['improvement_vs_target_matched_pct'] for r in rs])
    err=np.array([[r['improvement_vs_target_matched_pct']-r['ci_low_vs_target_matched'] for r in rs],[r['ci_high_vs_target_matched']-r['improvement_vs_target_matched_pct'] for r in rs]])
    axs[2].errorbar(xx,yy,yerr=err,fmt=marker,capsize=3,color=['#265c91','#b47716'][j],label=feature)
axs[2].axhline(0,color='#666666',lw=.8,ls=':');axs[2].set(xlim=(.12,.88),xticks=weights,xlabel='Left target weight w',ylabel='Criterion reduction vs q = w (%)',title='(c) Paired episode bootstrap');axs[2].legend(frameon=False)
fig.savefig(out/'public-data-design.pdf');fig.savefig(out/'public-data-design.png',dpi=220);plt.close(fig)
print(json.dumps({'cases':len(allrows),'design_episodes':len(design),'evaluation_episodes':len(evaluation),'results':allrows},indent=2))


==> anc/public_data/protocol.json <==
{
  "protocol_status": "Fixed before inspecting dataset values or producing results; local protocol, not an externally registered study",
  "dataset": "lerobot/pusht",
  "revision": "7628202a2180972f291ba1bc6723834921e72c19",
  "data_file": "data/chunk-000/file-000.parquet",
  "expected_data_sha256": "9abc0431f12d10c33b5b37b1bf1e6e557c8ae1c8c29fb86658969e48fcbbbf01",
  "split_seed": 20261112,
  "design_episode_fraction": 0.7,
  "stratification": "left observation.state[0] < 256; right >= 256",
  "coordinate_transform": "x = observation.state[0]/256-1; y = observation.state[1]/256-1",
  "features": {
    "linear": ["1", "x", "y"],
    "quadratic": ["1", "x", "y", "xy", "x^2", "y^2"]
  },
  "primary_features": "quadratic",
  "left_target_weights": [0.2, 0.5, 0.8],
  "q_grid": {"min": 0.02, "max": 0.98, "step": 0.005},
  "ridge": 0.000001,
  "baselines": ["uniform q=0.5", "target-matched q=w", "empirical q=design fraction of left-stratum frames"],
  "criterion": "V(q;w)=tr[(w F_left+(1-w) F_right) (q F_left+(1-q) F_right+ridge I)^(-1)]",
  "optimization": "Select q minimizing design-split criterion over the fixed grid; do not use evaluation episodes for selecting q",
  "evaluation": "Recompute stratum second moments on held-out episodes and evaluate each fixed design and baseline there",
  "bootstrap_seed": 142026,
  "bootstrap_repetitions": 1000,
  "bootstrap_unit": "held-out episode, paired across all allocations and target weights; keep q fixed",
  "uncertainty": "Percentile 95% intervals describe variation in held-out moment statistics conditional on this design split; not policy risk or generalization intervals",
  "actions": "Not used for fitting or selecting q; only schema/range provenance",
  "prohibited_interpretations": ["measured policy accuracy", "measured expert KL", "empirical VLA scaling exponents", "IID frames or a measured 1/D law", "trained or fitted action predictor"]
}


==> anc/public_data/raw/README.md <==
---
license: mit
task_categories:
- robotics
tags:
- LeRobot
configs:
- config_name: default
  data_files: data/*/*.parquet
---

This dataset was created using [LeRobot](https://github.com/huggingface/lerobot).

## Dataset Description



- **Homepage:** https://diffusion-policy.cs.columbia.edu/
- **Paper:** https://arxiv.org/abs/2303.04137v5
- **License:** mit

## Dataset Structure

[meta/info.json](meta/info.json):
```json
{
    "codebase_version": "v2.0",
    "robot_type": "unknown",
    "total_episodes": 206,
    "total_frames": 25650,
    "total_tasks": 1,
    "total_videos": 206,
    "total_chunks": 1,
    "chunks_size": 1000,
    "fps": 10,
    "splits": {
        "train": "0:206"
    },
    "data_path": "data/chunk-{episode_chunk:03d}/episode_{episode_index:06d}.parquet",
    "video_path": "videos/chunk-{episode_chunk:03d}/{video_key}/episode_{episode_index:06d}.mp4",
    "features": {
        "observation.image": {
            "dtype": "video",
            "shape": [
                96,
                96,
                3
            ],
            "names": [
                "height",
                "width",
                "channel"
            ],
            "video_info": {
                "video.fps": 10.0,
                "video.codec": "av1",
                "video.pix_fmt": "yuv420p",
                "video.is_depth_map": false,
                "has_audio": false
            }
        },
        "observation.state": {
            "dtype": "float32",
            "shape": [
                2
            ],
            "names": {
                "motors": [
                    "motor_0",
                    "motor_1"
                ]
            }
        },
        "action": {
            "dtype": "float32",
            "shape": [
                2
            ],
            "names": {
                "motors": [
                    "motor_0",
                    "motor_1"
                ]
            }
        },
        "episode_index": {
            "dtype": "int64",
            "shape": [
                1
            ],
            "names": null
        },
        "frame_index": {
            "dtype": "int64",
            "shape": [
                1
            ],
            "names": null
        },
        "timestamp": {
            "dtype": "float32",
            "shape": [
                1
            ],
            "names": null
        },
        "next.reward": {
            "dtype": "float32",
            "shape": [
                1
            ],
            "names": null
        },
        "next.done": {
            "dtype": "bool",
            "shape": [
                1
            ],
            "names": null
        },
        "next.success": {
            "dtype": "bool",
            "shape": [
                1
            ],
            "names": null
        },
        "index": {
            "dtype": "int64",
            "shape": [
                1
            ],
            "names": null
        },
        "task_index": {
            "dtype": "int64",
            "shape": [
                1
            ],
            "names": null
        }
    }
}
```


## Citation

**BibTeX:**

```bibtex
@article{chi2024diffusionpolicy,
    author = {Cheng Chi and Zhenjia Xu and Siyuan Feng and Eric Cousineau and Yilun Du and Benjamin Burchfiel and Russ Tedrake and Shuran Song},
    title ={Diffusion Policy: Visuomotor Policy Learning via Action Diffusion},
    journal = {The International Journal of Robotics Research},
    year = {2024},
}
```

==> anc/public_data/raw/info.json <==
{
  "codebase_version": "v3.0",
  "robot_type": "unknown",
  "total_episodes": 206,
  "total_frames": 25650,
  "total_tasks": 1,
  "chunks_size": 1000,
  "fps": 10,
  "splits": {
    "train": "0:206"
  },
  "data_path": "data/chunk-{chunk_index:03d}/file-{file_index:03d}.parquet",
  "video_path": "videos/{video_key}/chunk-{chunk_index:03d}/file-{file_index:03d}.mp4",
  "features": {
    "observation.image": {
      "dtype": "video",
      "shape": [
        96,
        96,
        3
      ],
      "names": [
        "height",
        "width",
        "channel"
      ],
      "video_info": {
        "video.fps": 10.0,
        "video.codec": "av1",
        "video.pix_fmt": "yuv420p",
        "video.is_depth_map": false,
        "has_audio": false
      }
    },
    "observation.state": {
      "dtype": "float32",
      "shape": [
        2
      ],
      "names": {
        "motors": [
          "motor_0",
          "motor_1"
        ]
      },
      "fps": 10.0
    },
    "action": {
      "dtype": "float32",
      "shape": [
        2
      ],
      "names": {
        "motors": [
          "motor_0",
          "motor_1"
        ]
      },
      "fps": 10.0
    },
    "episode_index": {
      "dtype": "int64",
      "shape": [
        1
      ],
      "names": null,
      "fps": 10.0
    },
    "frame_index": {
      "dtype": "int64",
      "shape": [
        1
      ],
      "names": null,
      "fps": 10.0
    },
    "timestamp": {
      "dtype": "float32",
      "shape": [
        1
      ],
      "names": null,
      "fps": 10.0
    },
    "next.reward": {
      "dtype": "float32",
      "shape": [
        1
      ],
      "names": null,
      "fps": 10.0
    },
    "next.done": {
      "dtype": "bool",
      "shape": [
        1
      ],
      "names": null,
      "fps": 10.0
    },
    "next.success": {
      "dtype": "bool",
      "shape": [
        1
      ],
      "names": null,
      "fps": 10.0
    },
    "index": {
      "dtype": "int64",
      "shape": [
        1
      ],
      "names": null,
      "fps": 10.0
    },
    "task_index": {
      "dtype": "int64",
      "shape": [
        1
      ],
      "names": null,
      "fps": 10.0
    }
  },
  "data_files_size_in_mb": 100,
  "video_files_size_in_mb": 500
}


==> anc/public_data/raw/tree.json <==
[{"type":"directory","oid":"56056119bc423f5264b4f9fc0df19752af1b443a","size":0,"path":"data"},{"type":"directory","oid":"ccf5b15e3a08c115960b6b332b35b604bb976221","size":0,"path":"data/chunk-000"},{"type":"directory","oid":"d7091137cbfa9c4752d07656cf9f42593429a344","size":0,"path":"meta"},{"type":"directory","oid":"b7d1b1ef6c31e889ec105a65c29aa8e0512254fe","size":0,"path":"meta/episodes"},{"type":"directory","oid":"97e1ee0a200a81f14fd1517ce900b76a407ceadf","size":0,"path":"meta/episodes/chunk-000"},{"type":"directory","oid":"d19f3ae788540c154543f218feaac0951d9ff06d","size":0,"path":"videos"},{"type":"directory","oid":"047753869f325a4efb359a1b2e3e20836fe2b4f7","size":0,"path":"videos/observation.image"},{"type":"directory","oid":"3b6a13c0dea93e4661cbae1a92b439d8af3e222a","size":0,"path":"videos/observation.image/chunk-000"},{"type":"file","oid":"55cab133643a2a73e083373d2106533678d0edd5","size":2419,"path":".gitattributes"},{"type":"file","oid":"9005ff31912b5b48506e519c2534cc63961d0e74","size":3538,"path":"README.md"},{"type":"file","oid":"aa9978985a47adda2c5ace81f1752591f02e7514","size":674393,"lfs":{"oid":"9abc0431f12d10c33b5b37b1bf1e6e557c8ae1c8c29fb86658969e48fcbbbf01","size":674393,"pointerSize":131},"xetHash":"bf8adc972c3ae9663fb430b1f27fc66059d95a4013f4c7a39f9b941c48efee59","path":"data/chunk-000/file-000.parquet"},{"type":"file","oid":"5afdf909ae11c88ed9157e99531c0838769ec2c6","size":106584,"lfs":{"oid":"bc1226f33d3d1635ec1954f9942073709be8e106fde5f4f16b9d52edc4e0ebc4","size":106584,"pointerSize":131},"xetHash":"7beea199eb6a6e38668a3d79ad4a7d28259547886dd5c6c918a66bf9996150f3","path":"meta/episodes/chunk-000/file-000.parquet"},{"type":"file","oid":"de3c71d108d220f5d500416542bb5b8a49574eaa","size":2261,"path":"meta/info.json"},{"type":"file","oid":"28e319831a7f4f99dfadcba0e7aaafe41cb4f618","size":4371,"path":"meta/stats.json"},{"type":"file","oid":"aef396765715e48e13d070bf4fc311d162821a11","size":2265,"lfs":{"oid":"95535f5152771bc0a6ab0fd93d23d7c1fecd9b7a13dc117852dfdd94f5b2c711","size":2265,"pointerSize":129},"xetHash":"afbfa466941d0f0415e990120076ae7099f991209e4911b81eb9347870e92b1b","path":"meta/tasks.parquet"},{"type":"file","oid":"322acd7687f69851b73ca8b217457118f5700ba1","size":6890970,"lfs":{"oid":"f58d11857651dad5983c021b56a50a68a6ce19068834c1fb5cac099219fb3a78","size":6890970,"pointerSize":132},"xetHash":"ffde14cef30177238df55627613bd7681a21e7b4f0d32a9e8fe5fed002ff753b","path":"videos/observation.image/chunk-000/file-000.mp4"}]

==> anc/public_data/requirements.txt <==
numpy==2.3.5
pyarrow==21.0.0
matplotlib==3.11.2


==> anc/public_data/results/criterion-grid.csv <==
features,left_target_weight,q_left,V_design,V_evaluation
linear,0.2,0.02,4.576631615502249,4.521069627270201
linear,0.2,0.025,4.454966839290674,4.403901118720485
linear,0.2,0.03,4.344312074159702,4.297206985914496
linear,0.2,0.035,4.243285290325706,4.199695593703688
linear,0.2,0.04,4.150727358271641,4.1102801588727225
linear,0.2,0.045,4.065658871812598,4.028039706645569
linear,0.2,0.05,3.9872466336738683,3.9521886295513533
linear,0.2,0.055,3.9147773715528933,3.8820527157622386
linear,0.2,0.06,3.847636927938532,3.8170500977215607
linear,0.2,0.065,3.785293638388934,3.756675981820443
linear,0.2,0.07,3.7272849466923184,3.700490311691814
linear,0.2,0.075,3.6732065446411895,3.648107728021225
linear,0.2,0.08,3.622703497815681,3.599189341142744
linear,0.2,0.085,3.5754629462101253,3.553435945734841
linear,0.2,0.09,3.5312080630275373,3.510582391100522
linear,0.2,0.095,3.489693025710202,3.470392883777886
linear,0.2,0.1,3.450698806721838,3.432657047197182
linear,0.2,0.105,3.414029632322349,3.397186599778143
linear,0.2,0.11,3.3795099888577482,3.363812541125102
linear,0.2,0.115,3.34698208029773,3.3323827579185323
linear,0.2,0.12,3.3163036596242366,3.302759978253557
linear,0.2,0.125,3.287346171483288,3.2748200166727592
linear,0.2,0.13,3.2599931552080017,3.248450262827597
linear,0.2,0.135,3.2341388666138124,3.223548375215324
linear,0.2,0.14,3.2096870843935315,3.200021148257025
linear,0.2,0.145,3.186550072907516,3.177783526473842
linear,0.2,0.15,3.164647677984446,3.1567577439633787
linear,0.2,0.155,3.143906536261164,3.13687257099396
linear,0.2,0.16,3.124259381781424,3.1180626524890114
linear,0.2,0.165,3.1056444361882214,3.1002679255991232
linear,0.2,0.17,3.088004870996006,3.0834331055585897
linear,0.2,0.175,3.0712883322070326,3.067507230677958
linear,0.2,0.18,3.055446519010953,3.0524432586991446
linear,0.2,0.185,3.040434809535058,3.0381977078864524
linear,0.2,0.19,3.0262119276391064,3.0247303371867984
linear,0.2,0.195,3.0127396456097424,3.012003860598765
linear,0.2,0.2,2.999982518334118,2.9999836915696223
linear,0.2,0.205,2.9879076451441704,2.9886377138139664
linear,0.2,0.21,2.976484456041221,2.9779360754348585
linear,0.2,0.215,2.9656845194507895,2.967851003642765
linear,0.2,0.22,2.955481369032628,2.95835663772113
linear,0.2,0.225,2.9458503473914197,2.9494288781898144
linear,0.2,0.23,2.9367684648082117,2.9410452503770146
linear,0.2,0.235,2.928214271348457,2.933184780833296
linear,0.2,0.24,2.9201677409056788,2.925827885213674
linear,0.2,0.245,2.91261016591509,2.9189562664198068
linear,0.2,0.25,2.905524061623253,2.912552821938319
linear,0.2,0.255,2.8988930789314478,2.906601559436189
linear,0.2,0.26,2.8927019249448267,2.9010875197828963
linear,0.2,0.265,2.8869362904590936,2.895996706763773
linear,0.2,0.27,2.8815827837034473,2.8913160228318833
linear,0.2,0.275,2.8766288697346485,2.8870332103182426
linear,0.2,0.28,2.8720628149437726,2.883136797583831
linear,0.2,0.285,2.8678736361958235,2.879616049652776
linear,0.2,0.29,2.8640510541739252,2.8764609229153213
linear,0.2,0.295,2.8605854505452655,2.8736620235326504
linear,0.2,0.3,2.857467828606106,2.871210569214043
linear,0.2,0.305,2.8546897770986757,2.869098354070819
linear,0.2,0.31,2.852243436924257,2.867317716281712
linear,0.2,0.315,2.8501214705046953,2.8658615083310703
linear,0.2,0.32,2.848317033569403,2.864723069605148
linear,0.2,0.325,2.8468237491670902,2.8638962011530045
linear,0.2,0.33,2.845635683721163,2.8633751424374734
linear,0.2,0.335,2.844747324965397,2.8631545499186677
linear,0.2,0.34,2.8441535616122824,2.8632294773276774
linear,0.2,0.345,2.843849664620591,2.863595357501742
linear,0.2,0.35,2.843831269941434,2.864247985664465
linear,0.2,0.355,2.8440943626335287,2.8651835040456413
linear,0.2,0.36,2.84463526224867,2.8663983877452517
linear,0.2,0.365,2.8454506093977274,2.8678894317551498
linear,0.2,0.37,2.8465373534158838,2.869653739060107
linear,0.2,0.375,2.8478927410534527,2.871688709747255
linear,0.2,0.38,2.8495143061255135,2.8739920310596783
linear,0.2,0.385,2.8513998600598898,2.87656166833599
linear,0.2,0.39,2.8535474832887187,2.8793958567833005
linear,0.2,0.395,2.855955517434084,2.8824930940360867
linear,0.2,0.4,2.8586225582429567,2.885852133458097
linear,0.2,0.405,2.8615474492310877,2.889471978148763
linear,0.2,0.41,2.864729275999514,2.8933518756194805
linear,0.2,0.415,2.8681673611910643,2.8974913131088273
linear,0.2,0.42,2.871861260057688,2.90189001350913
linear,0.2,0.425,2.8758107566126325,2.906547931879954
linear,0.2,0.43,2.8800158603444426,2.91146525252704
linear,0.2,0.435,2.8844768034725665,2.9166423866279665
linear,0.2,0.44,2.8891940387269304,2.922079970388399
linear,0.2,0.445,2.894168237636329,2.927778863715288
linear,0.2,0.45,2.8994002893127835,2.93374014939567
linear,0.2,0.455,2.904891299721265,2.9399651327720098
linear,0.2,0.46,2.9106425914262717,2.946455341907151
linear,0.2,0.465,2.9166557038088277,2.953212528234035
linear,0.2,0.47,2.9229323937494107,2.960238667687379
linear,0.2,0.475,2.9294746367742874,2.967535962316505
linear,0.2,0.48,2.936284628664583,2.975106842380441
linear,0.2,0.485,2.943364787529309,2.9829539689284283
linear,0.2,0.49,2.9507177563454143,2.99108023687084
linear,0.2,0.495,2.958346405969769,2.999488778547543
linear,0.2,0.5,2.9662538386298745,3.0081829678026804
linear,0.2,0.505,2.9744433919019544,3.017166424576906
linear,0.2,0.51,2.9829186431870367,3.0264430200301247
linear,0.2,0.515,2.991683414697567,3.0360168822099927
linear,0.2,0.52,3.0007417789691697,3.0458924022836067
linear,0.2,0.525,3.0100980649142284,3.0560742413521167
linear,0.2,0.53,3.0197568644361987,3.0665673378704272
linear,0.2,0.535,3.0297230396258086,3.077376915696677
linear,0.2,0.54,3.0400017305627505,3.0885084927988737
linear,0.2,0.545,3.0505983637489793,3.0999678906488857
linear,0.2,0.55,3.0615186612024377,3.1117612443370093
linear,0.2,0.555,3.072768650242879,3.123895013443555
linear,0.2,0.56,3.084354674004505,3.136375993707313
linear,0.2,0.565,3.096283402713387,3.149211329534473
linear,0.2,0.57,3.1085618457711215,3.162408527395497
linear,0.2,0.575,3.121197364689937,3.175975470161748
linear,0.2,0.58,3.1341976869284722,3.189920432438254
linear,0.2,0.585,3.1475709206818143,3.204252096953997
linear,0.2,0.59,3.1613255706840864,3.2189795720764875
linear,0.2,0.595,3.175470555086944,3.234112410523263
linear,0.2,0.6,3.1900152234829147,3.249660629349326
linear,0.2,0.605,3.204969376148422,3.265634731296435
linear,0.2,0.61,3.220343284587975,3.282045727597786
linear,0.2,0.615,3.2361477134680094,3.2989051623398096
linear,0.2,0.62,3.252393944036701,3.3162251384918973
linear,0.2,0.625,3.269093799134497,3.3340183457247208
linear,0.2,0.63,3.286259669909421,3.3522980901486332
linear,0.2,0.635,3.303904544361321,3.3710783261155712
linear,0.2,0.64,3.322042037850407,3.390373690240904
linear,0.2,0.645,3.34068642571762,3.4101995378160557
linear,0.2,0.65,3.359852678177825,3.4305719817985985
linear,0.2,0.655,3.379556497661624,3.451507934583913
linear,0.2,0.66,3.3998143587978573,3.473025152781875
linear,0.2,0.665,3.420643551246886,3.49514228524328
linear,0.2,0.67,3.442062225614576,3.517878924604366
linear,0.2,0.675,3.464089442698895,3.5412556626439446
linear,0.2,0.68,3.4867452263453584,3.565294149776668
linear,0.2,0.685,3.510050620214529,3.590017159038253
linear,0.2,0.69,3.534027748794722,3.6154486549543483
linear,0.2,0.695,3.5586998830263488,3.6416138677247525
linear,0.2,0.7,3.5840915109413736,3.6685393731992995
linear,0.2,0.705,3.6102284137626395,3.6962531791715767
linear,0.2,0.71,3.6371377479538967,3.724784818572426
linear,0.2,0.715,3.664848133762859,3.7541654502076574
linear,0.2,0.72,3.6933897508572135,3.7844279677545285
linear,0.2,0.725,3.722794441718107,3.815607117810333
linear,0.2,0.73,3.7530958235281227,3.8477396278751286
linear,0.2,0.735,3.784329409372212,3.880864345250617
linear,0.2,0.74,3.8165327396618127,3.915022387950053
linear,0.2,0.745,3.849745524795814,3.950257308841774
linear,0.2,0.75,3.8840098001889007,3.9866152743935475
linear,0.2,0.755,3.9193700949299735,4.024145259549162
linear,0.2,0.76,3.9558736154832257,4.0628992604553495
linear,0.2,0.765,3.9935704460145427,4.102932526969766
linear,0.2,0.77,4.032513767119421,4.144303817123529
linear,0.2,0.775,4.072760094949122,4.187075675989351
linear,0.2,0.78,4.114369542983565,4.231314741724411
linear,0.2,0.785,4.157406108987549,4.277092081922423
linear,0.2,0.79,4.201937990017137,4.324483563829697
linear,0.2,0.795,4.248037928722457,4.373570262464939
linear,0.2,0.8,4.2957835946300085,4.42443891124306
linear,0.2,0.805,4.345258004591676,4.477182400352909
linear,0.2,0.81,4.39654998717065,4.5319003288934585
linear,0.2,0.815,4.449754696410498,4.588699617651949
linear,0.2,0.82,4.504974181219277,4.647695190433769
linear,0.2,0.825,4.5623180175161,4.709010733055593
linear,0.2,0.83,4.621904011357245,4.772779540524427
linear,0.2,0.835,4.683858982512055,4.8391454645870144
linear,0.2,0.84,4.748319639431195,4.908263975796972
linear,0.2,0.845,4.815433558284828,4.9803033565731845
linear,0.2,0.85,4.885360280798838,5.055446044488206
linear,0.2,0.855,4.958272548048884,5.133890148324219
linear,0.2,0.86,5.034357690264517,5.215851163382965
linear,0.2,0.865,5.113819196148694,5.301563917281004
linear,0.2,0.87,5.196878489354599,5.391284783184342
linear,0.2,0.875,5.2837769447355765,5.48529420436704
linear,0.2,0.88,5.374778182988262,5.583899582405779
linear,0.2,0.885,5.470170689585476,5.687438591615587
linear,0.2,0.89,5.570270812752159,5.796282994960777
linear,0.2,0.895,5.675426206063909,5.910843052244449
linear,0.2,0.9,5.786019794543758,6.031572630669687
linear,0.2,0.905,5.902474359540154,6.15897515189173
linear,0.2,0.91,6.025257858018588,6.293610539770238
linear,0.2,0.915,6.15488961727228,6.436103370934503
linear,0.2,0.92,6.291947577870207,6.587152478313382
linear,0.2,0.925,6.4370767977827,6.747542319059298
linear,0.2,0.93,6.590999481539214,6.918156496993547
linear,0.2,0.935,6.754526863304278,7.099993931500566
linear,0.2,0.94,6.928573356394261,7.2941882974913606
linear,0.2,0.945,7.114173490107101,7.50203153542035
linear,0.2,0.95,7.31250229618884,7.7250024614420045
linear,0.2,0.955,7.524899993446588,7.96480181691784
linear,0.2,0.96,7.752902066228403,8.223395514037886
linear,0.2,0.965,7.99827616379097,8.503068404277695
linear,0.2,0.97,8.263067695996371,8.806491683190114
linear,0.2,0.975,8.54965661420302,9.136808144323258
linear,0.2,0.98,8.86082871498331,9.497741051155423
linear,0.5,0.02,7.204400744965034,7.056231473425206
linear,0.5,0.025,6.949245336085547,6.810634454261132
linear,0.5,0.03,6.716677121716401,6.586441511386984
linear,0.5,0.035,6.503853743426182,6.3810061751605085
linear,0.5,0.04,6.308391143035754,6.1921015735667595
linear,0.5,0.045,6.128274784550012,6.017840456556124
linear,0.5,0.05,5.961790743542132,5.856612841145798
linear,0.5,0.055,5.807471663402976,5.7070369083517605
linear,0.5,0.06,5.664053966382498,5.567919978661058
linear,0.5,0.065,5.53044367667105,5.4382272324610295
linear,0.5,0.07,5.405688898948978,5.31705643957688
linear,0.5,0.075,5.288957487879637,5.20361739290262
linear,0.5,0.08,5.179518801100558,5.097215055265821
linear,0.5,0.085,5.0767286902983795,4.997235660227387
linear,0.5,0.09,4.980017079238969,4.903135179927103
linear,0.5,0.095,4.888877623082453,4.8144297026691385
linear,0.5,0.1,4.802859053207962,4.730687361201633
linear,0.5,0.105,4.721557895510148,4.651521527773687
linear,0.5,0.11,4.644612314448774,4.576585049947597
linear,0.5,0.115,4.571696884911561,4.5055653460875
linear,0.5,0.12,4.502518132751545,4.438180214579051
linear,0.5,0.125,4.436810715309381,4.374174238480972
linear,0.5,0.13,4.374334137278905,4.313315689200184
linear,0.5,0.135,4.314869916382104,4.255393850219059
linear,0.5,0.14,4.258219128589775,4.200216695870593
linear,0.5,0.145,4.204200274894435,4.147608871405638
linear,0.5,0.15,4.152647421553073,4.0974099297013264
linear,0.5,0.155,4.1034085737628265,4.049472787365843
linear,0.5,0.16,4.056344249294668,4.0036623690468724
linear,0.5,0.165,4.011326223986536,3.959854413718837
linear,0.5,0.17,3.9682364254214026,3.9179344208192104
linear,0.5,0.175,3.9269659547713722,3.8777967174936414
linear,0.5,0.18,3.887414219821504,3.8393436310261313
linear,0.5,0.185,3.849488164712435,3.8024847528794985
linear,0.5,0.19,3.813101584051628,3.767136282737715
linear,0.5,0.195,3.7781745108134297,3.733220442593215
linear,0.5,0.2,3.7446326689380287,3.7006649523142228
linear,0.5,0.205,3.712406982797361,3.6694025593038235
linear,0.5,0.21,3.681433136761493,3.6393706158605372
linear,0.5,0.215,3.6516511790041175,3.610510698698952
linear,0.5,0.22,3.623005164457021,3.5827682658130895
linear,0.5,0.225,3.595442832482251,3.5560923464845375
linear,0.5,0.23,3.568915315395217,3.530435260768634
linear,0.5,0.235,3.543376874456865,3.5057523652487497
linear,0.5,0.24,3.518784660370581,3.4820018222425344
linear,0.5,0.245,3.4950984956799647,3.459144389984236
linear,0.5,0.25,3.4722806767755188,3.4371432316019654
linear,0.5,0.255,3.450295793488813,3.415963740964618
linear,0.5,0.26,3.429110564487819,3.395573383695791
linear,0.5,0.265,3.40869368689196,3.375941551846117
linear,0.5,0.27,3.389015698704226,3.357039430885015
linear,0.5,0.275,3.3700488528140786,3.3388398778213055
linear,0.5,0.28,3.3517670014620147,3.321317309392369
linear,0.5,0.285,3.33414549017696,3.304447599375963
linear,0.5,0.29,3.317161060303623,3.2882079841795555
linear,0.5,0.295,3.3007917593302416,3.2725769759509364
linear,0.5,0.3,3.2850168583095836,3.2575342825323736
linear,0.5,0.305,3.2698167757389447,3.243060733650077
linear,0.5,0.31,3.2551730073294696,3.229138212792393
linear,0.5,0.315,3.241068061152423,3.215749594284821
linear,0.5,0.32,3.2274853977009617,3.202878685118653
linear,0.5,0.325,3.214409374451333,3.1905101711333828
linear,0.5,0.33,3.2018251945478102,3.1786295671916998
linear,0.5,0.335,3.189718859271817,3.167223171020467
linear,0.5,0.34,3.178077123987941,3.156278020422004
linear,0.5,0.345,3.166887457288488,3.1457818535877085
linear,0.5,0.35,3.156138003084114,3.1357230722709417
linear,0.5,0.355,3.1458175454114046,3.126090707598436
linear,0.5,0.36,3.135915475749189,3.116874388319626
linear,0.5,0.365,3.12642176265426,3.1080643113114323
linear,0.5,0.37,3.1173269235441765,3.0996512141723866
linear,0.5,0.375,3.108621998470208,3.091626349754788
linear,0.5,0.38,3.1002985257373608,3.0839814624969675
linear,0.5,0.385,3.092348519241042,3.0767087664298787
linear,0.5,0.39,3.0847644474013123,3.0698009247432294
linear,0.5,0.395,3.0775392135860686,3.0632510308064194
linear,0.5,0.4,3.070666137923942,3.0570525905486274
linear,0.5,0.405,3.064138940416246,3.0511995061107458
linear,0.5,0.41,3.057951725265244,3.045686060689408
linear,0.5,0.415,3.0520989663430758,3.0405069045003814
linear,0.5,0.42,3.0465754937323326,3.0356570417948694
linear,0.5,0.425,3.0413764812752406,3.031131818868217
linear,0.5,0.43,3.036497435073984,3.0269269130058323
linear,0.5,0.435,3.0319341828897683,3.0230383223161503
linear,0.5,0.44,3.0276828643929576,3.0194623564050196
linear,0.5,0.445,3.023739922220956,3.016195627850191
linear,0.5,0.45,3.0201020938045526,3.01323504443853
linear,0.5,0.455,3.0167664039272033,3.0105778021322482
linear,0.5,0.46,3.013730157985224,3.008221378733947
linear,0.5,0.465,3.010990935920162,3.0061635282234653
linear,0.5,0.47,3.008546586797686,3.0044022757426054
linear,0.5,0.475,3.0063952240102387,3.0029359132066924
linear,0.5,0.48,3.0045352210834606,3.0017629955246736
linear,0.5,0.485,3.0029652080689946,3.000882337412097
linear,0.5,0.49,3.001684068508797,3.000293010783806
linear,0.5,0.495,3.000690936958466,2.9999943427156603
linear,0.5,0.5,2.999985197059442,2.9999859139669076
linear,0.5,0.505,2.9995664801521595,3.0002675580571845
linear,0.5,0.51,2.9994346644244447,3.000839360894356
linear,0.5,0.515,2.99958987459163,3.001701660951661
linear,0.5,0.52,3.000032482106965,3.002855049994881
linear,0.5,0.525,3.000763105903065,3.0043003743624497
linear,0.5,0.53,3.001782613667249,3.006038736803707
linear,0.5,0.535,3.003092123655791,3.0080714988827753
linear,0.5,0.54,3.004693007054283,3.0104002839578983
linear,0.5,0.545,3.006586890893534,3.0130269807484513
linear,0.5,0.55,3.008775661532738,3.015953747504345
linear,0.5,0.555,3.011261468723994,3.0191830167951235
linear,0.5,0.56,3.0140467302747416,3.022717500938744
linear,0.5,0.565,3.017134137327221,3.026560198092877
linear,0.5,0.57,3.0205266602767855,3.0307143990345478
linear,0.5,0.575,3.024227555353733,3.0351836946570954
linear,0.5,0.58,3.028240371896318,3.039971984216825
linear,0.5,0.585,3.0325689603458326,3.045083484365299
linear,0.5,0.59,3.0372174809980383,3.050522739007076
linear,0.5,0.595,3.042190413548886,3.0562946300268456
linear,0.5,0.6,3.047492567476408,3.0624043889343806
linear,0.5,0.605,3.0531290933048485,3.0688576094805033
linear,0.5,0.61,3.059105494801715,3.0756602613025716
linear,0.5,0.615,3.0654276421633098,3.082818704663535
linear,0.5,0.62,3.072101786249706,3.090339706354894
linear,0.5,0.625,3.0791345739359217,3.0982304568405366
linear,0.5,0.63,3.086533064652392,3.1064985887258008
linear,0.5,0.635,3.0943047481947574,3.1151521966441127
linear,0.5,0.64,3.1024575638905425,3.1241998586623865
linear,0.5,0.645,3.1109999212185766,3.133650659315972
linear,0.5,0.65,3.119940721986079,3.1435142143946093
linear,0.5,0.655,3.1292893841783176,3.1538006976124766
linear,0.5,0.66,3.1390558676066753,3.1645208693083466
linear,0.5,0.665,3.149250701493092,3.175686107336074
linear,0.5,0.67,3.15988501414212,3.1873084403213516
linear,0.5,0.675,3.170970564866592,3.1994005834781403
linear,0.5,0.68,3.1825197783491537,3.211975977197416
linear,0.5,0.685,3.194545781639974,3.2250488286424215
linear,0.5,0.69,3.207062444010939,3.2386341566083656
linear,0.5,0.695,3.220084419908891,3.2527478399311556
linear,0.5,0.7,3.2336271952751554,3.267406669759303
linear,0.5,0.705,3.247707137526201,3.2826284060362854
linear,0.5,0.71,3.262341549520969,3.298431838577574
linear,0.5,0.715,3.277548727874763,3.3148368531680528
linear,0.5,0.72,3.2933480260179775,3.331864503151995
linear,0.5,0.725,3.3097599224410126,3.349537087040013
linear,0.5,0.73,3.326806094615005,3.3678782327161905
linear,0.5,0.735,3.344509499132287,3.3869129888948493
linear,0.5,0.74,3.3628944586716063,3.4066679245512086
linear,0.5,0.745,3.3819867564620383,3.42717123713481
linear,0.5,0.75,3.401813738997344,3.4484528704703794
linear,0.5,0.755,3.422404427840564,3.470544643359635
linear,0.5,0.76,3.4437896414584177,3.4934803900211486
linear,0.5,0.765,3.4660021281383626,3.5172961136462737
linear,0.5,0.77,3.489076711169988,3.5420301545099564
linear,0.5,0.775,3.513050447619279,3.5677233742590495
linear,0.5,0.78,3.537962802191888,3.5944193582115034
linear,0.5,0.785,3.563855837873359,3.6221646377417214
linear,0.5,0.79,3.5907744252541094,3.651008935105811
linear,0.5,0.795,3.618766472699559,3.6810054333816167
linear,0.5,0.8,3.6478831798165983,3.712211074569704
linear,0.5,0.805,3.678179317003182,3.74468688933169
linear,0.5,0.81,3.709713534255945,3.7784983623421198
linear,0.5,0.815,3.742548702860749,3.8137158378122256
linear,0.5,0.82,3.776752294114079,3.850414970423575
linear,0.5,0.825,3.812396799832651,3.888677227705552
linear,0.5,0.83,3.8495602001206435,3.9285904508251503
linear,0.5,0.835,3.888326484698175,3.9702494818581373
linear,0.5,0.84,3.9287862350746976,4.01375686691069
linear,0.5,0.845,3.9710372760059522,4.059223646001109
linear,0.5,0.85,4.015185406038093,4.106770242442603
linear,0.5,0.855,4.061345218561263,4.156527466652841
linear,0.5,0.86,4.1096410267203245,4.208637651931192
linear,0.5,0.865,4.160207907829023,4.263255942887037
linear,0.5,0.87,4.2131928856874445,4.3205517609925455
linear,0.5,0.875,4.268756272513584,4.380710476323172
linear,0.5,0.88,4.327073196196601,4.443935320130456
linear,0.5,0.885,4.3883353434230905,4.510449579708513
linear,0.5,0.89,4.4527529551232075,4.5804991253794585
linear,0.5,0.895,4.5205571178901565,4.654355329734045
linear,0.5,0.9,4.5920024038772045,4.732318452038926
linear,0.5,0.905,4.667369922598131,4.814721576633804
linear,0.5,0.91,4.746970861602836,4.901935214069398
linear,0.5,0.915,4.831150609889638,4.994372698839716
linear,0.5,0.92,4.920293579092352,5.09249654937705
linear,0.5,0.925,5.01482886418785,5.196825996560397
linear,0.5,0.93,5.1152369193614655,5.3079459391076185
linear,0.5,0.935,5.222057467956453,5.426517651641036
linear,0.5,0.94,5.335898921107297,5.553291659094884
linear,0.5,0.945,5.457449651780632,5.689123306609404
linear,0.5,0.95,5.587491565106338,5.8349917071088475
linear,0.5,0.955,5.726916529817842,5.992022953485048
linear,0.5,0.96,5.876746400179124,6.1615187588421785
linear,0.5,0.965,6.0381575783094705,6.344992065724937
linear,0.5,0.97,6.212511365312655,6.544211686313588
linear,0.5,0.975,6.401391757949133,6.761258763599809
linear,0.5,0.98,6.606652912580595,6.998598874118347
linear,0.8,0.02,9.832169874427823,9.591393319580211
linear,0.8,0.025,9.443523832880421,9.217367789801779
linear,0.8,0.03,9.089042169273101,8.875676036859472
linear,0.8,0.035,8.76442219652666,8.562316756617328
linear,0.8,0.04,8.466054927799869,8.273922988260797
linear,0.8,0.045,8.190890697287426,8.00764120646668
linear,0.8,0.05,7.936334853410396,7.761037052740242
linear,0.8,0.055,7.700165955253058,7.532021100941281
linear,0.8,0.06,7.480471004826465,7.318789859600554
linear,0.8,0.065,7.2755937149531675,7.119778483101616
linear,0.8,0.07,7.084092851205638,6.933622567461946
linear,0.8,0.075,6.904708431118085,6.759127057784016
linear,0.8,0.08,6.736334104385435,6.595240769388897
linear,0.8,0.085,6.5779944343866354,6.441035374719934
linear,0.8,0.09,6.428826095450401,6.295687968753683
linear,0.8,0.095,6.288062220454704,6.158466521560391
linear,0.8,0.1,6.155019299694088,6.028717675206083
linear,0.8,0.105,6.0290861586979485,5.90585645576923
linear,0.8,0.11,5.909714640039801,5.789357558770091
linear,0.8,0.115,5.796411689525393,5.678747934256468
linear,0.8,0.12,5.688732605878853,5.5736004509045465
linear,0.8,0.125,5.586275259135474,5.473528460289185
linear,0.8,0.13,5.488675119349809,5.37818111557277
linear,0.8,0.135,5.395600966150397,5.287239325222796
linear,0.8,0.14,5.306751172786019,5.200412243484163
linear,0.8,0.145,5.221850476881356,5.117434216337435
linear,0.8,0.15,5.1406471651217025,5.038062115439272
linear,0.8,0.155,5.06291061126449,4.962073003737727
linear,0.8,0.16,4.98842911680791,4.889262085604733
linear,0.8,0.165,4.917008011784853,4.819440901838551
linear,0.8,0.17,4.8484679798468004,4.752435736079831
linear,0.8,0.175,4.782643577335712,4.688086204309325
linear,0.8,0.18,4.7193819206320535,4.6262440033531185
linear,0.8,0.185,4.658541519889812,4.566771797872546
linear,0.8,0.19,4.59999124046415,4.509542228288631
linear,0.8,0.195,4.543609376017119,4.454437024587666
linear,0.8,0.2,4.489282819541939,4.401346213058824
linear,0.8,0.205,4.436906320450552,4.350167404793681
linear,0.8,0.21,4.386381817481765,4.300805156286215
linear,0.8,0.215,4.3376178385574455,4.2531703937551395
linear,0.8,0.22,4.290528959881415,4.207179893905049
linear,0.8,0.225,4.245035317573082,4.162755814779261
linear,0.8,0.23,4.201062165982222,4.119825271160254
linear,0.8,0.235,4.158539477565274,4.078319949664204
linear,0.8,0.24,4.117401579835484,4.038175759271395
linear,0.8,0.245,4.07758682544484,3.9993325135486653
linear,0.8,0.25,4.039037291927785,3.961733641265613
linear,0.8,0.255,4.001698508046179,3.925325922493047
linear,0.8,0.26,3.9655192040308105,3.8900592476086855
linear,0.8,0.265,3.930451083324828,3.855886396928462
linear,0.8,0.27,3.896448613705005,3.8227628389381474
linear,0.8,0.275,3.86346883589351,3.7906465453243685
linear,0.8,0.28,3.8314711879802568,3.7594978212009087
linear,0.8,0.285,3.800417344158097,3.729279149099151
linear,0.8,0.29,3.770271066433321,3.6999550454437897
linear,0.8,0.295,3.7409980681152177,3.6714919283692233
linear,0.8,0.3,3.712565888013061,3.643857995850704
linear,0.8,0.305,3.6849437743792137,3.617023113229335
linear,0.8,0.31,3.658102577734682,3.590958709303074
linear,0.8,0.315,3.63201465180015,3.565637680238572
linear,0.8,0.32,3.6066537618325203,3.5410343006321576
linear,0.8,0.325,3.5819949997355756,3.5171241411137606
linear,0.8,0.33,3.558014705374458,3.4938839919459266
linear,0.8,0.335,3.534690393578236,3.471291792122267
linear,0.8,0.34,3.5120006863635984,3.4493265635163306
linear,0.8,0.345,3.4899252499563853,3.427968349673675
linear,0.8,0.35,3.468444736226795,3.4071981588774185
linear,0.8,0.355,3.4475407281892814,3.386997911151231
linear,0.8,0.36,3.427195689249709,3.3673503888940006
linear,0.8,0.365,3.4073929159107923,3.348239190867715
linear,0.8,0.37,3.38811649367247,3.3296486892846664
linear,0.8,0.375,3.369351255886963,3.3115639897623206
linear,0.8,0.38,3.351082745349209,3.293970893934257
linear,0.8,0.385,3.3332971784221943,3.2768558645237684
linear,0.8,0.39,3.3159814115139046,3.260205992703158
linear,0.8,0.395,3.2991229097380543,3.2440089675767525
linear,0.8,0.4,3.282709717604928,3.228253047639158
linear,0.8,0.405,3.2667304316014047,3.2129270340727274
linear,0.8,0.41,3.2511741745309743,3.198020245759336
linear,0.8,0.415,3.2360305714950877,3.1835224958919355
linear,0.8,0.42,3.221289727406976,3.1694240700806082
linear,0.8,0.425,3.2069422059378487,3.1557157058564793
linear,0.8,0.43,3.192979009803526,3.1423885734846246
linear,0.8,0.435,3.179391562306971,3.1294342580043346
linear,0.8,0.44,3.1661716900589845,3.1168447424216397
linear,0.8,0.445,3.153311606805583,3.1046123919850945
linear,0.8,0.45,3.1408038982963222,3.0927299394813903
linear,0.8,0.455,3.1286415081331427,3.081190471492487
linear,0.8,0.46,3.116817724544176,3.0699874155607434
linear,0.8,0.465,3.105326168031497,3.0591145282128958
linear,0.8,0.47,3.0941607798459616,3.0485658837978318
linear,0.8,0.475,3.08331581124619,3.0383358640968803
linear,0.8,0.48,3.072785813502339,3.0284191486689074
linear,0.8,0.485,3.0625656286086813,3.018810705895766
linear,0.8,0.49,3.0526503806721794,3.0095057846967723
linear,0.8,0.495,3.0430354679471625,3.000499906883779
linear,0.8,0.5,3.0337165554890113,2.991788860131135
linear,0.8,0.505,3.024689568402365,2.9833686915374638
linear,0.8,0.51,3.0159506856618536,2.9752357017585878
linear,0.8,0.515,3.007496334485693,2.967386439693329
linear,0.8,0.52,2.9993231852447617,2.9598176977061557
linear,0.8,0.525,2.991428146891902,2.9525265073727835
linear,0.8,0.53,2.983808362898299,2.9455101357369857
linear,0.8,0.535,2.9764612076857735,2.9387660820688732
linear,0.8,0.54,2.9693842835458155,2.932292075116923
linear,0.8,0.545,2.9625754180380897,2.926086070848017
linear,0.8,0.55,2.9560326618630386,2.9201462506716815
linear,0.8,0.555,2.94975428720511,2.9144710201466926
linear,0.8,0.56,2.9437387865449782,2.9090590081701744
linear,0.8,0.565,2.9379848719410546,2.9039090666512815
linear,0.8,0.57,2.9324914747824504,2.899020270673599
linear,0.8,0.575,2.9272577460175295,2.8943919191524423
linear,0.8,0.58,2.9222830568641642,2.8900235359953963
linear,0.8,0.585,2.9175670000098517,2.8859148717766017
linear,0.8,0.59,2.913109391311991,2.8820659059376657
linear,0.8,0.595,2.9089102720108286,2.8784768495304296
linear,0.8,0.6,2.9049699114699017,2.8751481485194343
linear,0.8,0.605,2.901288810461276,2.872080487664572
linear,0.8,0.61,2.897867705015456,2.8692747950073576
linear,0.8,0.615,2.8947075708586105,2.8667322469872607
linear,0.8,0.62,2.891809628462711,2.8644542742178896
linear,0.8,0.625,2.8891753487373455,2.8624425679563528
linear,0.8,0.63,2.8868064593953635,2.8606990873029687
linear,0.8,0.635,2.884704952028195,2.859226067172654
linear,0.8,0.64,2.882873089930679,2.8580260270838687
linear,0.8,0.645,2.8813134167195336,2.857101780815888
linear,0.8,0.65,2.880028765794334,2.856456446990621
linear,0.8,0.655,2.8790222706950113,2.8560934606410404
linear,0.8,0.66,2.8782973764154933,2.8560165858348188
linear,0.8,0.665,2.877857851739298,2.8562299294288676
linear,0.8,0.67,2.877707802669664,2.8567379560383386
linear,0.8,0.675,2.8778516870342887,2.857545504312336
linear,0.8,0.68,2.8782943303529493,2.858657804618165
linear,0.8,0.685,2.8790409430654176,2.86008049824659
linear,0.8,0.69,2.8800971392271566,2.8618196582623843
linear,0.8,0.695,2.881468956791434,2.863881812137558
linear,0.8,0.7,2.8831628796089377,2.866273966319307
linear,0.8,0.705,2.885185861289762,2.8690036329009945
linear,0.8,0.71,2.8875453510880416,2.872078858582722
linear,0.8,0.715,2.8902493219866674,2.8755082561284486
linear,0.8,0.72,2.8933063011787414,2.879301038549462
linear,0.8,0.725,2.8967254031639187,2.883467056269693
linear,0.8,0.73,2.900516365701888,2.8880168375572524
linear,0.8,0.735,2.904689588892362,2.8929616325390812
linear,0.8,0.74,2.9092561776814003,2.898313461152365
linear,0.8,0.745,2.9142279881282627,2.904085165427845
linear,0.8,0.75,2.9196176778057876,2.910290466547211
linear,0.8,0.755,2.9254387607511547,2.916944027170109
linear,0.8,0.76,2.9317056674336106,2.9240615195869473
linear,0.8,0.765,2.9384338102621825,2.9316597003227827
linear,0.8,0.77,2.945639655220555,2.939756491896385
linear,0.8,0.775,2.9533408002894364,2.9483710725287486
linear,0.8,0.78,2.9615560614002114,2.9575239746985957
linear,0.8,0.785,2.970305566759169,2.9672371935610204
linear,0.8,0.79,2.979610860491083,2.9775343063819255
linear,0.8,0.795,2.9894950166766625,2.988440604298295
linear,0.8,0.8,2.999982765003188,2.9999832378963482
linear,0.8,0.805,3.0111006294146874,3.0121913783104706
linear,0.8,0.81,3.0228770813412393,3.0250963957907824
linear,0.8,0.815,3.0353427093110006,3.038732057972502
linear,0.8,0.82,3.0485304070088812,3.0531347504133795
linear,0.8,0.825,3.062475582149202,3.068343722355511
linear,0.8,0.83,3.0772163888840436,3.0844013611258725
linear,0.8,0.835,3.0927939868842964,3.10135349912926
linear,0.8,0.84,3.1092528307182006,3.1192497580244085
linear,0.8,0.845,3.1266409937270767,3.1381439354290332
linear,0.8,0.85,3.1450105312773475,3.1580944403970004
linear,0.8,0.855,3.1644178890736425,3.179164784981464
linear,0.8,0.86,3.184924363176134,3.201424140479418
linear,0.8,0.865,3.2065966195093525,3.224947968493071
linear,0.8,0.87,3.229507282020291,3.249818738800747
linear,0.8,0.875,3.2537356002915923,3.276126748279304
linear,0.8,0.88,3.279368209404939,3.303971057855133
linear,0.8,0.885,3.3064999972607043,3.3334605678014384
linear,0.8,0.89,3.335235097494257,3.3647152557981412
linear,0.8,0.895,3.365688029716405,3.397867607223642
linear,0.8,0.9,3.3979850132106524,3.4330642734081644
linear,0.8,0.905,3.4322654856561097,3.470468001375879
linear,0.8,0.91,3.4686838651870864,3.510259888368556
linear,0.8,0.915,3.5074116025069975,3.5526420267449312
linear,0.8,0.92,3.5486395803144966,3.597840620440719
linear,0.8,0.925,3.592580930593,3.646109674061497
linear,0.8,0.93,3.639474357183717,3.6977353812216887
linear,0.8,0.935,3.6895880726086285,3.7530413717815048
linear,0.8,0.94,3.743224485820334,3.8123950206984096
linear,0.8,0.945,3.8007258134541626,3.8762150777984576
linear,0.8,0.95,3.8624808340238372,3.9449809527756887
linear,0.8,0.955,3.9289330661890975,4.019244090052256
linear,0.8,0.96,4.000590734129847,4.099642003646471
linear,0.8,0.965,4.0780389928279694,4.186915727172178
linear,0.8,0.97,4.1619550346289405,4.281931689437062
linear,0.8,0.975,4.25312690169525,4.3857093828763585
linear,0.8,0.98,4.352477110177881,4.499456697081271
quadratic,0.2,0.02,14.763979156664362,14.510785557740457
quadratic,0.2,0.025,13.23051407366325,13.005967500753137
quadratic,0.2,0.03,12.116487412951157,11.915922991821335
quadratic,0.2,0.035,11.266012850531064,11.085941117053418
quadratic,0.2,0.04,10.592691690344697,10.430364776107057
quadratic,0.2,0.045,10.044654000602735,9.897841396210838
quadratic,0.2,0.05,9.588799140414801,9.455654397376057
quadratic,0.2,0.055,9.202960395956381,9.081933746888541
quadratic,0.2,0.06,8.87170158253994,8.761478663064931
quadratic,0.2,0.065,8.58392038153319,8.483377198326387
quadratic,0.2,0.07,8.331411720151815,8.239580443838582
quadratic,0.2,0.075,8.107969802424467,8.02401214807046
quadratic,0.2,0.08,7.908806491779858,7.831992622734443
quadratic,0.2,0.085,7.7301628731424845,7.659854442045784
quadratic,0.2,0.09,7.569042819420256,7.504679177005487
quadratic,0.2,0.095,7.423025909843437,7.364112781753561
quadratic,0.2,0.1,7.290133313068051,7.236233426654734
quadratic,0.2,0.105,7.168729845027246,7.119455114834956
quadratic,0.2,0.11,7.057451247347682,7.012456218818149
quadratic,0.2,0.115,6.9551493775040925,6.914125695016304
quadratic,0.2,0.12,6.8608503345603875,6.8235220496383695
quadratic,0.2,0.125,6.773722069901811,6.739841643128651
quadratic,0.2,0.13,6.693049049987388,6.662393929139566
quadratic,0.2,0.135,6.61821222930827,6.5905819087438795
quadratic,0.2,0.14,6.548673068974312,6.523886552984119
quadratic,0.2,0.145,6.4839606709175435,6.461854277741664
quadratic,0.2,0.15,6.423661335554532,6.404086789932885
quadratic,0.2,0.155,6.367410022051496,6.350232793147218
quadratic,0.2,0.16,6.314883315199599,6.29998116398832
quadratic,0.2,0.165,6.265793594946085,6.253055301063401
quadratic,0.2,0.17,6.219884173180796,6.209208416044205
quadratic,0.2,0.175,6.17692521394034,6.168219586925941
quadratic,0.2,0.18,6.136710292331008,6.1298904320582
quadratic,0.2,0.185,6.0990534774363425,6.094042292927636
quadratic,0.2,0.19,6.063786847602324,6.0605138363452316
quadratic,0.2,0.195,6.0307583644790705,6.0291590043060435
quadratic,0.2,0.2,5.999830046286654,5.999845253573879
quadratic,0.2,0.205,5.9708763918834435,5.972452037903798
quadratic,0.2,0.21,5.943783016034665,5.946869494427356
quadratic,0.2,0.215,5.9184454633214925,5.922997302596344
quadratic,0.2,0.22,5.894768173788072,5.9007436895945276
quadratic,0.2,0.225,5.872663577992547,5.880024560575953
quadratic,0.2,0.23,5.852051302837536,5.860762735697283
quadratic,0.2,0.235,5.8328574725821145,5.842887278853769
quadratic,0.2,0.24,5.8150140919186795,5.82633290543855
quadratic,0.2,0.245,5.798458500041504,5.81103945842806
quadratic,0.2,0.25,5.7831328863242195,5.796951443735482
quadratic,0.2,0.255,5.768983859627215,5.784017617134534
quadratic,0.2,0.26,5.7559620644268366,5.772190616189446
quadratic,0.2,0.265,5.744021837938168,5.76142663157519
quadratic,0.2,0.27,5.733120903226556,5.7516851129681426
quadratic,0.2,0.275,5.723220093997235,5.742928505358114
quadratic,0.2,0.28,5.7142831073395985,5.735122012199747
quadratic,0.2,0.285,5.706276281201144,5.728233382302318
quadratic,0.2,0.29,5.699168393790403,5.722232717766259
quadratic,0.2,0.295,5.692930482470499,5.717092300624003
quadratic,0.2,0.3,5.687535680015465,5.7127864361418315
quadratic,0.2,0.305,5.682959066367805,5.709291310996079
quadratic,0.2,0.31,5.679177534265527,5.706584864758048
quadratic,0.2,0.315,5.676169667304964,5.7046466733126815
quadratic,0.2,0.32,5.673915629177435,5.703457843001174
quadratic,0.2,0.325,5.672397062966606,5.703000914420826
quadratic,0.2,0.33,5.671596999523126,5.703259774940074
quadratic,0.2,0.335,5.671499774046006,5.704219579095164
quadratic,0.2,0.34,5.672090950099104,5.705866676129898
quadratic,0.2,0.345,5.673357250377525,5.708188544022924
quadratic,0.2,0.35,5.675286493614825,5.7111737294201355
quadratic,0.2,0.355,5.677867537088788,5.714811792953925
quadratic,0.2,0.36,5.681090224242489,5.719093259487652
quadratic,0.2,0.365,5.684945336989639,5.724009572873882
quadratic,0.2,0.37,5.689424552319293,5.729553054859255
quadratic,0.2,0.375,5.694520402856158,5.735716867808267
quadratic,0.2,0.38,5.70022624106922,5.742494980953437
quadratic,0.2,0.385,5.706536206854048,5.749882139910559
quadratic,0.2,0.39,5.713445198243242,5.757873839225853
quadratic,0.2,0.395,5.720948845025734,5.76646629774699
quadratic,0.2,0.4,5.729043485079088,5.775656436632576
quadratic,0.2,0.405,5.737726143240219,5.785441859835164
quadratic,0.2,0.41,5.746994512559109,5.79582083691139
quadratic,0.2,0.415,5.756846937797528,5.806792288029611
quadratic,0.2,0.42,5.767282401050648,5.818355771060831
quadratic,0.2,0.425,5.778300509383926,5.83051147065276
quadratic,0.2,0.43,5.789901484390997,5.843260189199779
quadratic,0.2,0.435,5.8020861535905555,5.856603339633612
quadratic,0.2,0.44,5.814855943591647,5.870542939970559
quadratic,0.2,0.445,5.828212874967438,5.885081609561693
quadratic,0.2,0.45,5.842159558787429,5.900222567002071
quadratic,0.2,0.455,5.856699194767536,5.915969629664444
quadratic,0.2,0.46,5.871835571006393,5.932327214831682
quadratic,0.2,0.465,5.887573065284778,5.949300342410783
quadratic,0.2,0.47,5.903916647913275,5.966894639219488
quadratic,0.2,0.475,5.920871886121389,5.985116344844613
quadratic,0.2,0.48,5.93844494998907,6.003972319079202
quadratic,0.2,0.485,5.956642619929461,6.023470050953457
quadratic,0.2,0.49,5.975472295739356,6.0436176693822645
quadratic,0.2,0.495,5.994942007241647,6.0644239554602395
quadratic,0.2,0.5,6.015060426551894,6.08589835644316
quadratic,0.2,0.505,6.035836882009176,6.108051001463181
quadratic,0.2,0.51,6.057281373819657,6.130892719033653
quadratic,0.2,0.515,6.079404591469806,6.1544350564084525
quadratic,0.2,0.52,6.102217932975214,6.178690300870003
quadratic,0.2,0.525,6.125733526040174,6.203671503030145
quadratic,0.2,0.53,6.149964251213198,6.229392502238289
quadratic,0.2,0.535,6.174923767134036,6.2558679542026185
quadratic,0.2,0.54,6.200626537978938,6.283113360941769
quadratic,0.2,0.545,6.227087863222877,6.3111451031973225
quadratic,0.2,0.55,6.2543239098502905,6.3399804754510924
quadratic,0.2,0.555,6.282351747159736,6.36963772370604
quadratic,0.2,0.56,6.31118938432293,6.40013608620574
quadratic,0.2,0.565,6.340855810874844,6.431495837284833
quadratic,0.2,0.57,6.371371040329368,6.463738334561919
quadratic,0.2,0.575,6.402756157134367,6.496886069707192
quadratic,0.2,0.58,6.43503336720113,6.5309627230399565
quadratic,0.2,0.585,6.4682260522665285,6.565993222236129
quadratic,0.2,0.59,6.502358828371656,6.6020038054534185
quadratic,0.2,0.595,6.53745760876889,6.639022089212131
quadratic,0.2,0.6,6.573549671600325,6.677077141403041
quadratic,0.2,0.605,6.61066373272479,6.716199559830742
quadratic,0.2,0.61,6.648830024108613,6.756421556741813
quadratic,0.2,0.615,6.688080378237405,6.797777049832582
quadratic,0.2,0.62,6.728448319052796,6.84030176028172
quadratic,0.2,0.625,6.769969159970165,6.884033318409031
quadratic,0.2,0.63,6.81268010959123,6.9290113776243745
quadratic,0.2,0.635,6.856620385790131,6.975277737400511
quadratic,0.2,0.64,6.901831338923934,7.022876476081728
quadratic,0.2,0.645,6.948356584999415,7.071854094427593
quadratic,0.2,0.65,6.996242149718886,7.122259670889271
quadratic,0.2,0.655,7.045536624429866,7.174145029725979
quadratic,0.2,0.66,7.096291335118273,7.227564923193416
quadratic,0.2,0.665,7.148560525714339,7.282577229175572
quadratic,0.2,0.67,7.202401557126815,7.339243165789586
quadratic,0.2,0.675,7.257875123586477,7.39762752467184
quadratic,0.2,0.68,7.315045488067763,7.457798924856226
quadratic,0.2,0.685,7.3739807387704355,7.5198300893855015
quadratic,0.2,0.69,7.43475306888587,7.583798147058676
quadratic,0.2,0.695,7.497439082149153,7.649784962015753
quadratic,0.2,0.7,7.56212012699441,7.717877494202384
quadratic,0.2,0.705,7.628882662492738,7.788168194147603
quadratic,0.2,0.71,7.697818659667677,7.860755435935974
quadratic,0.2,0.715,7.769026042261089,7.935743992770986
quadratic,0.2,0.72,7.842609171573263,8.013245560120803
quadratic,0.2,0.725,7.918679380638006,8.093379332124156
quadratic,0.2,0.73,7.997355563731285,8.176272637729674
quadratic,0.2,0.735,8.078764828069017,8.262061643965822
quadratic,0.2,0.74,8.16304321554789,8.350892134814565
quadratic,0.2,0.745,8.250336503548898,8.44292037541828
quadratic,0.2,0.75,8.340801095188679,8.538314072820716
quadratic,0.2,0.755,8.434605011007841,8.637253446171055
quadratic,0.2,0.76,8.53192899597538,8.73993242135623
quadratic,0.2,0.765,8.632967757922536,8.846559967433292
quadratic,0.2,0.77,8.73793135616911,8.957361595087585
quadratic,0.2,0.775,8.847046762258591,9.072581040738859
quadratic,0.2,0.78,8.96055961848474,9.19248216397347
quadratic,0.2,0.785,9.078736224407171,9.317351090843406
quadratic,0.2,0.79,9.201865786987248,9.447498641424582
quadratic,0.2,0.795,9.330262976541304,9.58326308709816
quadratic,0.2,0.8,9.464270838675708,9.725013291600263
quadratic,0.2,0.805,9.604264122079359,9.873152300345692
quadratic,0.2,0.81,9.750653093940327,10.028121455342314
quadratic,0.2,0.815,9.903887929384338,10.190405128778242
quadratic,0.2,0.82,10.064463779426765,10.360536187866042
quadratic,0.2,0.825,10.232926644424946,10.539102327781753
quadratic,0.2,0.83,10.409880208141841,10.726753439870572
quadratic,0.2,0.835,10.595993822900196,10.924210220456196
quadratic,0.2,0.84,10.792011881060521,11.132274273910102
quadratic,0.2,0.845,10.99876486505682,11.351840025218767
quadratic,0.2,0.85,11.217182441324317,11.58390883632021
quadratic,0.2,0.855,11.448309057884039,11.829605822665458
quadratic,0.2,0.86,11.693322628278898,12.090199999615502
quadratic,0.2,0.865,11.953557045898858,12.367128563247508
quadratic,0.2,0.87,12.23052948634115,12.662026342084467
quadratic,0.2,0.875,12.525973740885696,12.976761766651299
quadratic,0.2,0.88,12.841881209364525,13.313481123334828
quadratic,0.2,0.885,13.180551706058292,13.674663432345017
quadratic,0.2,0.89,13.544656956926733,14.063189082097239
quadratic,0.2,0.895,13.937320678345781,14.482426461598056
quadratic,0.2,0.9,14.3622205590819,14.936342406011695
quadratic,0.2,0.905,14.82371952153794,15.429644535583005
quadratic,0.2,0.91,15.327036632053634,15.967966880186877
quadratic,0.2,0.915,15.878472466721528,16.55811510914462
quadratic,0.2,0.92,16.485710436079195,17.208395155803778
quadratic,0.2,0.925,17.1582258865148,17.929060587712048
quadratic,0.2,0.93,17.907851039991375,18.732932381478847
quadratic,0.2,0.935,18.749570054971343,19.636274501056405
quadratic,0.2,0.94,19.702662002480402,20.660058380874645
quadratic,0.2,0.945,20.792384026934485,21.83183518625158
quadratic,0.2,0.95,22.052518998028688,23.188588221634717
quadratic,0.2,0.955,23.529355647956574,24.781224262477373
quadratic,0.2,0.96,25.288140335297744,26.681923450400536
quadratic,0.2,0.965,27.42400142458302,28.996729907576
quadratic,0.2,0.97,30.08144205943114,31.888343810136355
quadratic,0.2,0.975,33.49143099896243,35.620287393587724
quadratic,0.2,0.98,38.04792787203228,40.650206782357465
quadratic,0.5,0.02,29.371259498873165,28.6960019386721
quadratic,0.5,0.025,25.62629496086819,25.016740429478226
quadratic,0.5,0.03,22.910879297528286,22.356309478790912
quadratic,0.5,0.035,20.841156248781324,20.333615354032165
quadratic,0.5,0.04,19.20455243549842,18.73779824595441
quadratic,0.5,0.045,17.873573635846473,17.44254460500918
quadratic,0.5,0.05,16.766950901809842,16.36745466089488
quadratic,0.5,0.055,15.830327614953873,15.458839692885562
quadratic,0.5,0.06,15.025901941024285,14.679426188440662
quadratic,0.5,0.065,14.326523464807343,14.002490333065314
quadratic,0.5,0.07,13.712156149797758,13.408345877379482
quadratic,0.5,0.075,13.167668632877044,12.882151710994808
quadratic,0.5,0.08,12.681403829028186,12.412493943621698
quadratic,0.5,0.085,12.244224250391063,11.990440511439635
quadratic,0.5,0.09,11.84885764475421,11.608893893988732
quadratic,0.5,0.095,11.489437872821812,11.262137487708076
quadratic,0.5,0.1,11.161176034983601,10.945511065112331
quadratic,0.5,0.105,10.860120508883615,10.65517426997668
quadratic,0.5,0.11,10.58297893749752,10.387931393867111
quadratic,0.5,0.115,10.326984186680175,10.14109960276179
quadratic,0.5,0.12,10.089792035395927,9.912408488254039
quadratic,0.5,0.125,9.869402117390127,9.69992254614386
quadratic,0.5,0.13,9.66409613735471,9.501980669847505
quadratic,0.5,0.135,9.47238908489557,9.317148431837829
quadratic,0.5,0.14,9.292990343153566,9.144180089060027
quadratic,0.5,0.145,9.124772411293845,8.981988062442001
quadratic,0.5,0.15,8.966745544457556,8.829618218725365
quadratic,0.5,0.155,8.818037035440074,8.686229698657401
quadratic,0.5,0.16,8.677874168837008,8.551078338268974
quadratic,0.5,0.165,8.545570104189276,8.423502952766237
quadratic,0.5,0.17,8.4205121127452,8.30291391828134
quadratic,0.5,0.175,8.302151718812711,8.188783611189606
quadratic,0.5,0.18,8.18999639252967,8.0806383590348
quadratic,0.5,0.185,8.08360251422349,7.97805162921787
quadratic,0.5,0.19,7.982569387103266,7.88063823717805
quadratic,0.5,0.195,7.886534118996876,7.78804939894871
quadratic,0.5,0.2,7.795167228264828,7.699968486721065
quadratic,0.5,0.205,7.708168856150107,7.61610737262508
quadratic,0.5,0.21,7.625265489340942,7.5362032669987595
quadratic,0.5,0.215,7.546207113695701,7.460015974210873
quadratic,0.5,0.22,7.470764733863079,7.387325502570435
quadratic,0.5,0.225,7.398728204655596,7.317929975717391
quadratic,0.5,0.23,7.329904329060488,7.251643801693433
quadratic,0.5,0.235,7.264115185131699,7.1882960630650246
quadratic,0.5,0.24,7.201196650036147,7.127729097342828
quadratic,0.5,0.245,7.140997094489586,7.0697972417704005
quadratic,0.5,0.25,7.083376224919094,7.0143657205434256
quadratic,0.5,0.255,7.0282040540933455,6.9613096558285354
quadratic,0.5,0.26,6.975359983798815,6.910513186705185
quadratic,0.5,0.265,6.924731985512946,6.861868682456552
quadratic,0.5,0.27,6.87621586701754,6.81527603856705
quadratic,0.5,0.275,6.829714614574062,6.770642045410426
quadratic,0.5,0.28,6.785137801701426,6.727879820986402
quadratic,0.5,0.285,6.742401056800075,6.686908300228304
quadratic,0.5,0.29,6.701425582889934,6.647651774394239
quadratic,0.5,0.295,6.662137723603263,6.61003947489881
quadratic,0.5,0.3,6.624468570321024,6.574005196664461
quadratic,0.5,0.305,6.588353605982853,6.53948695669109
quadratic,0.5,0.31,6.5537323816527495,6.50642668407527
quadratic,0.5,0.315,6.520548222398828,6.47476993816984
quadratic,0.5,0.32,6.488747959457445,6.4444656519717896
quadratic,0.5,0.325,6.458281686009073,6.4154658981706
quadratic,0.5,0.33,6.429102534203709,6.387725675588179
quadratic,0.5,0.335,6.401166471344056,6.361202714001968
quadratic,0.5,0.34,6.374432113370673,6.335857295569977
quadratic,0.5,0.345,6.348860553999844,6.3116520912752785
quadratic,0.5,0.35,6.324415208046052,6.28855201098172
quadratic,0.5,0.355,6.30106166761996,6.2665240658455685
quadratic,0.5,0.36,6.278767570032979,6.245537241962532
quadratic,0.5,0.365,6.25750247636294,6.225562384248347
quadratic,0.5,0.37,6.237237759744666,6.206572089656055
quadratic,0.5,0.375,6.217946502545978,6.188540608926055
quadratic,0.5,0.38,6.1996034016753345,6.171443756147417
quadratic,0.5,0.385,6.182184681343737,6.155258825482179
quadratic,0.5,0.39,6.165668012671282,6.13996451446967
quadratic,0.5,0.395,6.150032439589469,6.125540853385989
quadratic,0.5,0.4,6.135258310544416,6.111969140185911
quadratic,0.5,0.405,6.121327215554763,6.0992318806010015
quadratic,0.5,0.41,6.108221928221444,6.087312733009604
quadratic,0.5,0.415,6.09592635232571,6.076196457731963
quadratic,0.5,0.42,6.084425472687064,6.065868870437582
quadratic,0.5,0.425,6.0737053099844935,6.056316799382666
quadratic,0.5,0.43,6.063752879273331,6.047528046223073
quadratic,0.5,0.435,6.054556151956049,6.03949135017346
quadratic,0.5,0.44,6.046104020989188,6.032196355306176
quadratic,0.5,0.445,6.038386269130166,6.025633580804374
quadratic,0.5,0.45,6.031393540047594,6.019794394002899
quadratic,0.5,0.455,6.025117312136851,6.014670986068173
quadratic,0.5,0.46,6.019549874899413,6.010256350184446
quadratic,0.5,0.465,6.014684307759897,6.0065442621288145
quadratic,0.5,0.47,6.010514461209068,6.003529263131353
quadratic,0.5,0.475,6.007034940174474,6.001206644929789
quadratic,0.5,0.48,6.004241089532859,5.999572436940308
quadratic,0.5,0.485,6.002128981690276,5.998623395477793
quadratic,0.5,0.49,6.000695406167018,5.998356994969643
quadratic,0.5,0.495,5.99993786113507,5.998771421117969
quadratic,0.5,0.5,5.999854546866053,5.999865565975039
quadratic,0.5,0.505,6.000444361057427,6.001639024906755
quadratic,0.5,0.51,6.001706896014371,6.004092095428486
quadratic,0.5,0.515,6.003642437674151,6.00722577790722
quadratic,0.5,0.52,6.006251966469183,6.011041778133323
quadratic,0.5,0.525,6.009537160034156,6.015542511774793
quadratic,0.5,0.53,6.0135003977720975,6.020731110736362
quadratic,0.5,0.535,6.018144767303671,6.026611431455697
quadratic,0.5,0.54,6.0234740728336575,6.033188065178901
quadratic,0.5,0.545,6.029492845478682,6.040466350267932
quadratic,0.5,0.55,6.036206355610498,6.048452386603396
quadratic,0.5,0.555,6.04362062728007,6.057153052157581
quadratic,0.5,0.56,6.051742454799081,6.066576021824526
quadratic,0.5,0.565,6.060579421567551,6.07672978860678
quadratic,0.5,0.57,6.070139921249179,6.087623687272086
quadratic,0.5,0.575,6.08043318140977,6.099267920607865
quadratic,0.5,0.58,6.0914692897489084,6.111673588417252
quadratic,0.5,0.585,6.103259223071126,6.1248527194173885
quadratic,0.5,0.59,6.115814879160153,6.138818306219413
quadratic,0.5,0.595,6.129149111738784,6.15358434358978
quadratic,0.5,0.6,6.143275768717594,6.169165870214786
quadratic,0.5,0.605,6.158209733958411,6.185579014214499
quadratic,0.5,0.61,6.173966972803425,6.20284104267912
quadratic,0.5,0.615,6.1905645816482435,6.2209704155304
quadratic,0.5,0.62,6.208020841867692,6.2399868440434005
quadratic,0.5,0.625,6.2263552784367455,6.259911354400225
quadratic,0.5,0.63,6.245588723626338,6.280766356687579
quadratic,0.5,0.635,6.265743386195575,6.302575719794908
quadratic,0.5,0.64,6.2868429265480055,6.325364852719876
quadratic,0.5,0.645,6.308912538371656,6.349160792843849
quadratic,0.5,0.65,6.331979037340448,6.373992301802755
quadratic,0.5,0.655,6.356070957519821,6.399889969648817
quadratic,0.5,0.66,6.381218656192434,6.426886328077786
quadratic,0.5,0.665,6.40745442790236,6.455015973585105
quadratic,0.5,0.67,6.434812628609113,6.484315701514966
quadratic,0.5,0.675,6.463329810947956,6.5148246520795405
quadratic,0.5,0.68,6.493044871712139,6.546584469554403
quadratic,0.5,0.685,6.52399921280776,6.579639476001871
quadratic,0.5,0.69,6.556236917085853,6.614036861040133
quadratic,0.5,0.695,6.589804940631422,6.649826889365054
quadratic,0.5,0.7,6.624753323289419,6.6870631279475825
quadratic,0.5,0.705,6.661135419436758,6.725802695076951
quadratic,0.5,0.71,6.6990081512723005,6.766106533703436
quadratic,0.5,0.715,6.7384322871991245,6.808039711860573
quadratic,0.5,0.72,6.779472748221642,6.851671753322471
quadratic,0.5,0.725,6.822198945682848,6.897077002085993
quadratic,0.5,0.73,6.866685154133086,6.944335024770504
quadratic,0.5,0.735,6.913010923663343,6.993531055611461
quadratic,0.5,0.74,6.961261536666516,7.044756489404107
quadratic,0.5,0.745,7.011528514726319,7.098109428546891
quadratic,0.5,0.75,7.063910182195649,7.153695291263492
quadratic,0.5,0.755,7.118512294038737,7.211627489173359
quadratic,0.5,0.76,7.175448736704208,7.272028183666025
quadratic,0.5,0.765,7.234842312206044,7.335029132053226
quadratic,0.5,0.77,7.29682561726106,7.400772636273745
quadratic,0.5,0.775,7.361542031320736,7.469412609068556
quadratic,0.5,0.78,7.429146829710364,7.5411157751021864
quadratic,0.5,0.785,7.499808440935771,7.6160630275728
quadratic,0.5,0.79,7.573709870643622,7.694450964543106
quadratic,0.5,0.795,7.651050318860229,7.7764936336821915
quadratic,0.5,0.8,7.732047022155815,7.862424519517278
quadratic,0.5,0.805,7.816937358500975,7.952498813886579
quadratic,0.5,0.81,7.905981260074873,8.046996018356479
quadratic,0.5,0.815,7.999463988502677,8.146222937298385
quadratic,0.5,0.82,8.097699338397799,8.250517132604589
quadratic,0.5,0.825,8.201033349253366,8.360250926297045
quadratic,0.5,0.83,8.309848623439525,8.475836056383764
quadratic,0.5,0.835,8.42456937033462,8.597729115345857
quadratic,0.5,0.84,8.545667324797092,8.726437931054793
quadratic,0.5,0.845,8.673668724070444,8.862529088678976
quadratic,0.5,0.85,8.809162573229933,9.006636841875167
quadratic,0.5,0.855,8.952810488717507,9.15947372585693
quadratic,0.5,0.86,9.10535848687984,9.321843268705047
quadratic,0.5,0.865,9.267651185960027,9.494655307346786
quadratic,0.5,0.87,9.44064902440838,9.67894456051655
quadratic,0.5,0.875,9.625449277975907,9.875893306215499
quadratic,0.5,0.88,9.823311900405884,10.086859275030273
quadratic,0.5,0.885,10.035691543048646,10.313410231155759
quadratic,0.5,0.89,10.264277564599505,10.557367211228202
quadratic,0.5,0.895,10.511044478662749,10.820859088406895
quadratic,0.5,0.9,10.778316187300632,11.106392118286974
quadratic,0.5,0.905,11.06884864082887,11.416939546863613
quadratic,0.5,0.91,11.385937447024872,11.75605844238977
quadratic,0.5,0.915,11.73355974323384,12.12804400956818
quadratic,0.5,0.92,12.116563856531375,12.538136338651148
quadratic,0.5,0.925,12.540926763669336,12.992801806884351
quadratic,0.5,0.93,13.014109577648956,13.500122853648403
quadratic,0.5,0.935,13.54555777701465,14.070348536645028
quadratic,0.5,0.94,14.147420255392632,14.716689504536456
quadratic,0.5,0.945,14.835608101284796,15.456494909493061
quadratic,0.5,0.95,15.631397045663334,16.313045220271945
quadratic,0.5,0.955,16.563930749797056,17.318374830664467
quadratic,0.5,0.96,17.674278368476575,18.51789071567877
quadratic,0.5,0.965,19.022304641697673,19.978283719492786
quadratic,0.5,0.97,20.69892798403539,21.801848998461978
quadratic,0.5,0.975,22.849444495266173,24.154234506474253
quadratic,0.5,0.98,25.72164870756806,27.323058254080337
quadratic,0.8,0.02,43.97853984108196,42.88121831960375
quadratic,0.8,0.025,38.022075848073136,37.02751335820332
quadratic,0.8,0.03,33.70527118210542,32.79669596576049
quadratic,0.8,0.035,30.416299647031586,29.581289591010922
quadratic,0.8,0.04,27.816413180652148,27.045231715801766
quadratic,0.8,0.045,25.702493271090216,24.98724781380752
quadratic,0.8,0.05,23.94510266320488,23.2792549244137
quadratic,0.8,0.055,22.457694833951365,21.83574563888258
quadratic,0.8,0.06,21.180102299508626,20.59737371381639
quadratic,0.8,0.065,20.069126548081496,19.521603467804244
quadratic,0.8,0.07,19.0929005794437,18.577111310920383
quadratic,0.8,0.075,18.22736746332962,17.740291273919155
quadratic,0.8,0.08,17.454001166276512,16.99299526450895
quadratic,0.8,0.085,16.758285627639644,16.32102658083349
quadratic,0.8,0.09,16.12867247008817,15.71310861097198
quadratic,0.8,0.095,15.555849835800185,15.160162193662591
quadratic,0.8,0.1,15.032218756899148,14.654788703569928
quadratic,0.8,0.105,14.551511172739984,14.190893425118404
quadratic,0.8,0.11,14.108506627647362,13.763406568916073
quadratic,0.8,0.115,13.698818995856259,13.368073510507276
quadratic,0.8,0.12,13.31873373623147,13.001294926869708
quadratic,0.8,0.125,12.965082164878446,12.66000344915907
quadratic,0.8,0.13,12.635143224722034,12.341567410555445
quadratic,0.8,0.135,12.32656594048287,12.04371495493178
quadratic,0.8,0.14,12.037307617332822,11.764473625135933
quadratic,0.8,0.145,11.765584151670144,11.502121847142337
quadratic,0.8,0.15,11.509829753360581,11.255149647517843
quadratic,0.8,0.155,11.268664048828654,11.022226604167587
quadratic,0.8,0.16,11.040865022474415,10.802175512549628
quadratic,0.8,0.165,10.825346613432465,10.59395060446907
quadratic,0.8,0.17,10.621140052309606,10.396619420518475
quadratic,0.8,0.175,10.427378223685084,10.209347635453273
quadratic,0.8,0.18,10.243282492728335,10.0313862860114
quadratic,0.8,0.185,10.068151551010637,9.862060965508103
quadratic,0.8,0.19,9.90135192660421,9.700762638010868
quadratic,0.8,0.195,9.742309873514683,9.546939793591376
quadratic,0.8,0.2,9.590504410243003,9.400091719868252
quadratic,0.8,0.205,9.445461320416772,9.259762707346361
quadratic,0.8,0.21,9.306747962647218,9.125537039570164
quadratic,0.8,0.215,9.173968764069912,8.997034645825403
quadratic,0.8,0.22,9.046761293938086,8.873907315546344
quadratic,0.8,0.225,8.924792831318646,8.755835390858831
quadratic,0.8,0.23,8.80775735528344,8.642524867689586
quadratic,0.8,0.235,8.695372897681285,8.533704847276283
quadratic,0.8,0.24,8.587379208153616,8.429125289247105
quadratic,0.8,0.245,8.483535688937671,8.328555025112738
quadratic,0.8,0.25,8.383619563513971,8.231779997351369
quadratic,0.8,0.255,8.287424248559477,8.138601694522539
quadratic,0.8,0.26,8.194757903170792,8.048835757220925
quadratic,0.8,0.265,8.105442133087726,7.962310733337914
quadratic,0.8,0.27,8.019310830808525,7.878866964165957
quadratic,0.8,0.275,7.936209135150892,7.7983555854627395
quadratic,0.8,0.28,7.855992496063255,7.72063762977306
quadratic,0.8,0.285,7.778525832399005,7.64558321815429
quadratic,0.8,0.29,7.703682771989466,7.573070831022219
quadratic,0.8,0.295,7.631344964736027,7.502986649173616
quadratic,0.8,0.3,7.561401460626584,7.43522395718709
quadratic,0.8,0.305,7.493748145597903,7.369682602386098
quadratic,0.8,0.31,7.428287229039971,7.306268503392492
quadratic,0.8,0.315,7.364926777492691,7.244893203026998
quadratic,0.8,0.32,7.303580289737458,7.185473460942407
quadratic,0.8,0.325,7.24416630905154,7.127930881920372
quadratic,0.8,0.33,7.186608068884292,7.072191576236285
quadratic,0.8,0.335,7.130833168642107,7.018185848908772
quadratic,0.8,0.34,7.0767732766422435,6.9658479150100545
quadratic,0.8,0.345,7.024363857622168,6.915115638527636
quadratic,0.8,0.35,6.973543922477277,6.865930292543305
quadratic,0.8,0.355,6.924255798151131,6.818236338737213
quadratic,0.8,0.36,6.876444915823471,6.771981224437416
quadratic,0.8,0.365,6.830059615736239,6.727115195622811
quadratic,0.8,0.37,6.785050967170039,6.683591124452853
quadratic,0.8,0.375,6.741372602235796,6.641364350043844
quadratic,0.8,0.38,6.698980562281449,6.600392531341395
quadratic,0.8,0.385,6.6578331558334245,6.5606355110538015
quadratic,0.8,0.39,6.617890827099323,6.522055189713488
quadratic,0.8,0.395,6.579116034153206,6.48461540902499
quadratic,0.8,0.4,6.541473136009744,6.448281843739249
quadratic,0.8,0.405,6.504928287869308,6.4130219013668395
quadratic,0.8,0.41,6.4694493438837775,6.378804629107821
quadratic,0.8,0.415,6.435005766853894,6.3456006274343135
quadratic,0.8,0.42,6.401568544323483,6.3133819698143325
quadratic,0.8,0.425,6.369110110585064,6.282122128112574
quadratic,0.8,0.43,6.337604274155666,6.251795903246367
quadratic,0.8,0.435,6.307026150321544,6.222379360713309
quadratic,0.8,0.44,6.27735209838673,6.193849770641796
quadratic,0.8,0.445,6.248559663292895,6.166185552047058
quadratic,0.8,0.45,6.22062752130776,6.139366221003726
quadratic,0.8,0.455,6.193535429506167,6.113372342471901
quadratic,0.8,0.46,6.167264178792433,6.088185485537211
quadratic,0.8,0.465,6.141795550235017,6.063788181846844
quadratic,0.8,0.47,6.117112274504861,6.040163887043218
quadratic,0.8,0.475,6.093197994227559,6.017296945014964
quadratic,0.8,0.48,6.070037229076648,5.99517255480141
quadratic,0.8,0.485,6.047615343451092,5.97377674000213
quadratic,0.8,0.49,6.025918516594679,5.953096320557021
quadratic,0.8,0.495,6.004933715028493,5.9331188867756985
quadratic,0.8,0.5,5.984648667180214,5.913832775506918
quadratic,0.8,0.505,5.965051840105681,5.895227048350328
quadratic,0.8,0.51,5.946132418209085,5.8772914718233205
quadratic,0.8,0.515,5.927880283878497,5.860016499405989
quadratic,0.8,0.52,5.910285999963153,5.843393255396643
quadratic,0.8,0.525,5.893340794028137,5.827413520519442
quadratic,0.8,0.53,5.877036544330998,5.812069719234431
quadratic,0.8,0.535,5.861365767473306,5.7973549087087735
quadratic,0.8,0.54,5.846321607688378,5.783262769416036
quadratic,0.8,0.545,5.831897827734487,5.769787597338541
quadratic,0.8,0.55,5.818088801370707,5.7569242977557
quadratic,0.8,0.555,5.8048895074004045,5.744668380609122
quadratic,0.8,0.56,5.792295525275232,5.733015957443312
quadratic,0.8,0.565,5.7803030322602575,5.721963739928729
quadratic,0.8,0.57,5.7689088021689905,5.71150903998225
quadratic,0.8,0.575,5.758110205685174,5.701649771508536
quadratic,0.8,0.58,5.747905212296685,5.692384453794547
quadratic,0.8,0.585,5.738292393875722,5.683712216598648
quadratic,0.8,0.59,5.729270929948651,5.6756328069854085
quadratic,0.8,0.595,5.720840614708681,5.668146597967432
quadratic,0.8,0.6,5.7130018658348645,5.661254599026531
quadratic,0.8,0.605,5.705755735192035,5.654958468598252
quadratic,0.8,0.61,5.699103921498235,5.649260528616428
quadratic,0.8,0.615,5.69304878505908,5.64416378122822
quadratic,0.8,0.62,5.687593364682592,5.639671927805082
quadratic,0.8,0.625,5.682741396903323,5.63578939039142
quadratic,0.8,0.63,5.6784973376614465,5.6325213357507815
quadratic,0.8,0.635,5.674866386601021,5.629873702189306
quadratic,0.8,0.64,5.671854514172079,5.627853229358026
quadratic,0.8,0.645,5.669468491743896,5.626467491260102
quadratic,0.8,0.65,5.667715924962011,5.625724932716241
quadratic,0.8,0.655,5.666605290609777,5.625634909571657
quadratic,0.8,0.66,5.666145977266595,5.626207732962158
quadratic,0.8,0.665,5.666348330090384,5.627454717994643
quadratic,0.8,0.67,5.667223700091412,5.629388237240346
quadratic,0.8,0.675,5.668784498309438,5.63202177948724
quadratic,0.8,0.68,5.671044255356516,5.635370014252581
quadratic,0.8,0.685,5.674017686845086,5.6394488626182415
quadratic,0.8,0.69,5.677720765285837,5.644275575021589
quadratic,0.8,0.695,5.68217079911369,5.649868816714356
quadratic,0.8,0.7,5.687386519584429,5.656248761692786
quadratic,0.8,0.705,5.693388176380779,5.6634371960063
quadratic,0.8,0.71,5.700197642876924,5.671457631470897
quadratic,0.8,0.715,5.707838532137158,5.680335430950164
quadratic,0.8,0.72,5.7163363248700225,5.690097946524136
quadratic,0.8,0.725,5.725718510727692,5.700774672047831
quadratic,0.8,0.73,5.736014744534886,5.712397411811332
quadratic,0.8,0.735,5.7472570192576695,5.725000467257102
quadratic,0.8,0.74,5.759479857785142,5.738620843993651
quadratic,0.8,0.745,5.772720525903736,5.753298481675504
quadratic,0.8,0.75,5.7870192692026174,5.769076509706268
quadratic,0.8,0.755,5.802419577069635,5.786001532175665
quadratic,0.8,0.76,5.818968477433041,5.804123945975823
quadratic,0.8,0.765,5.836716866489551,5.823498296673161
quadratic,0.8,0.77,5.855719878353013,5.844183677459905
quadratic,0.8,0.775,5.876037300382881,5.866244177398252
quadratic,0.8,0.78,5.897734040935983,5.889749386230907
quadratic,0.8,0.785,5.920880657464373,5.914774964302196
quadratic,0.8,0.79,5.945553954299998,5.9414032876616325
quadratic,0.8,0.795,5.971837661179155,5.969724180266225
quadratic,0.8,0.8,5.999823205635925,5.999835747434298
quadratic,0.8,0.805,6.029610594922592,6.031845327427467
quadratic,0.8,0.81,6.061309426209419,6.065870581370646
quadratic,0.8,0.815,6.09504004762102,6.102040745818529
quadratic,0.8,0.82,6.130934897368833,6.140498077343138
quadratic,0.8,0.825,6.169140054081787,6.181399524812337
quadratic,0.8,0.83,6.209817038737209,6.224918672896953
quadratic,0.8,0.835,6.253144917769043,6.271248010235517
quadratic,0.8,0.84,6.299322768533664,6.320601588199487
quadratic,0.8,0.845,6.348572583084068,6.373218152139182
quadratic,0.8,0.85,6.401142705135554,6.429364847430122
quadratic,0.8,0.855,6.457311919550974,6.489341629048402
quadratic,0.8,0.86,6.517394345480785,6.5534865377945914
quadratic,0.8,0.865,6.581745326021198,6.622182051446064
quadratic,0.8,0.87,6.650768562475614,6.695862778948639
quadratic,0.8,0.875,6.724924815066116,6.775024845779697
quadratic,0.8,0.88,6.804742591447242,6.860237426725716
quadratic,0.8,0.885,6.890831380038998,6.952157029966502
quadratic,0.8,0.89,6.983898172272278,7.051545340359167
quadratic,0.8,0.895,7.084768278979714,7.159291715215736
quadratic,0.8,0.9,7.194411815519366,7.276441830562255
quadratic,0.8,0.905,7.3139777601198,7.404234558144227
quadratic,0.8,0.91,7.4448382619961135,7.544150004592666
quadratic,0.8,0.915,7.588647019746155,7.697972909991745
quadratic,0.8,0.92,7.747417276983554,7.8678775214985155
quadratic,0.8,0.925,7.923627640823869,8.056543026056657
quadratic,0.8,0.93,8.120368115306539,8.267313325817963
quadratic,0.8,0.935,8.341545499057965,8.50442257223365
quadratic,0.8,0.94,8.592178508304865,8.773320628198274
quadratic,0.8,0.945,8.878832175635107,9.081154632734549
quadratic,0.8,0.95,9.210275093297986,9.437502218909179
quadratic,0.8,0.955,9.598505851637535,9.85552539885157
quadratic,0.8,0.96,10.060416401655411,10.35385798095701
quadratic,0.8,0.965,10.620607858812324,10.95983753140958
quadratic,0.8,0.97,11.31641390863964,11.71535418678759
quadratic,0.8,0.975,12.207457991569916,12.688181619360778
quadratic,0.8,0.98,13.39536954310385,13.995909725803209


==> anc/public_data/results/results.json <==
{
  "protocol": {
    "protocol_status": "Fixed before inspecting dataset values or producing results; local protocol, not an externally registered study",
    "dataset": "lerobot/pusht",
    "revision": "7628202a2180972f291ba1bc6723834921e72c19",
    "data_file": "data/chunk-000/file-000.parquet",
    "expected_data_sha256": "9abc0431f12d10c33b5b37b1bf1e6e557c8ae1c8c29fb86658969e48fcbbbf01",
    "split_seed": 20261112,
    "design_episode_fraction": 0.7,
    "stratification": "left observation.state[0] < 256; right >= 256",
    "coordinate_transform": "x = observation.state[0]/256-1; y = observation.state[1]/256-1",
    "features": {
      "linear": [
        "1",
        "x",
        "y"
      ],
      "quadratic": [
        "1",
        "x",
        "y",
        "xy",
        "x^2",
        "y^2"
      ]
    },
    "primary_features": "quadratic",
    "left_target_weights": [
      0.2,
      0.5,
      0.8
    ],
    "q_grid": {
      "min": 0.02,
      "max": 0.98,
      "step": 0.005
    },
    "ridge": 1e-06,
    "baselines": [
      "uniform q=0.5",
      "target-matched q=w",
      "empirical q=design fraction of left-stratum frames"
    ],
    "criterion": "V(q;w)=tr[(w F_left+(1-w) F_right) (q F_left+(1-q) F_right+ridge I)^(-1)]",
    "optimization": "Select q minimizing design-split criterion over the fixed grid; do not use evaluation episodes for selecting q",
    "evaluation": "Recompute stratum second moments on held-out episodes and evaluate each fixed design and baseline there",
    "bootstrap_seed": 142026,
    "bootstrap_repetitions": 1000,
    "bootstrap_unit": "held-out episode, paired across all allocations and target weights; keep q fixed",
    "uncertainty": "Percentile 95% intervals describe variation in held-out moment statistics conditional on this design split; not policy risk or generalization intervals",
    "actions": "Not used for fitting or selecting q; only schema/range provenance",
    "prohibited_interpretations": [
      "measured policy accuracy",
      "measured expert KL",
      "empirical VLA scaling exponents",
      "IID frames or a measured 1/D law",
      "trained or fitted action predictor"
    ]
  },
  "results": [
    {
      "features": "linear",
      "dimension": 3,
      "left_target_weight": 0.2,
      "q_optimized": 0.35,
      "q_uniform": 0.5,
      "q_target_matched": 0.2,
      "q_empirical": 0.5736364654496584,
      "V_optimized": 2.864247985664465,
      "V_uniform": 3.0081829678026804,
      "V_target_matched": 2.9999836915696223,
      "V_empirical": 3.1722385387280716,
      "V_design_optimized": 2.843831269941434,
      "improvement_vs_uniform_pct": 4.784781500287272,
      "ci_low_vs_uniform": 3.8858181497325606,
      "ci_high_vs_uniform": 5.626943919460641,
      "improvement_vs_target_matched_pct": 4.524548126264616,
      "ci_low_vs_target_matched": 3.644901371428637,
      "ci_high_vs_target_matched": 5.554422069425057,
      "improvement_vs_empirical_pct": 9.708934221166654,
      "ci_low_vs_empirical": 8.48877531295597,
      "ci_high_vs_empirical": 10.855060978001086
    },
    {
      "features": "linear",
      "dimension": 3,
      "left_target_weight": 0.5,
      "q_optimized": 0.51,
      "q_uniform": 0.5,
      "q_target_matched": 0.5,
      "q_empirical": 0.5736364654496584,
      "V_optimized": 3.000839360894356,
      "V_uniform": 2.9999859139669076,
      "V_target_matched": 2.9999859139669076,
      "V_empirical": 3.033933422305818,
      "V_design_optimized": 2.9994346644244447,
      "improvement_vs_uniform_pct": -0.028448364489830347,
      "ci_low_vs_uniform": -0.08866533799134324,
      "ci_high_vs_uniform": 0.03720748712911337,
      "improvement_vs_target_matched_pct": -0.028448364489830347,
      "ci_low_vs_target_matched": -0.08866533799134324,
      "ci_high_vs_target_matched": 0.03720748712911337,
      "improvement_vs_empirical_pct": 1.0907972194824866,
      "ci_low_vs_empirical": 0.6692356361016675,
      "ci_high_vs_empirical": 1.478768572671877
    },
    {
      "features": "linear",
      "dimension": 3,
      "left_target_weight": 0.8,
      "q_optimized": 0.67,
      "q_uniform": 0.5,
      "q_target_matched": 0.8,
      "q_empirical": 0.5736364654496584,
      "V_optimized": 2.8567379560383386,
      "V_uniform": 2.991788860131135,
      "V_target_matched": 2.9999832378963482,
      "V_empirical": 2.895628305883565,
      "V_design_optimized": 2.877707802669664,
      "improvement_vs_uniform_pct": 4.514051973803957,
      "ci_low_vs_uniform": 3.6362186576310043,
      "ci_high_vs_uniform": 5.5263750792277575,
      "improvement_vs_target_matched_pct": 4.774869407552296,
      "ci_low_vs_target_matched": 3.86595572735368,
      "ci_high_vs_target_matched": 5.65309033747921,
      "improvement_vs_empirical_pct": 1.3430712003403844,
      "ci_low_vs_empirical": 0.7894377141542706,
      "ci_high_vs_empirical": 1.9450131575765666
    },
    {
      "features": "quadratic",
      "dimension": 6,
      "left_target_weight": 0.2,
      "q_optimized": 0.335,
      "q_uniform": 0.5,
      "q_target_matched": 0.2,
      "q_empirical": 0.5736364654496584,
      "V_optimized": 5.704219579095164,
      "V_uniform": 6.08589835644316,
      "V_target_matched": 5.999845253573879,
      "V_empirical": 6.4877553518760465,
      "V_design_optimized": 5.671499774046006,
      "improvement_vs_uniform_pct": 6.271527307778834,
      "ci_low_vs_uniform": 5.251877880002475,
      "ci_high_vs_uniform": 7.107102570762285,
      "improvement_vs_target_matched_pct": 4.927221652968827,
      "ci_low_vs_target_matched": 4.104338863323534,
      "ci_high_vs_target_matched": 5.97054534056413,
      "improvement_vs_empirical_pct": 12.077147338089889,
      "ci_low_vs_empirical": 10.734866375729938,
      "ci_high_vs_empirical": 13.182698128248314
    },
    {
      "features": "quadratic",
      "dimension": 6,
      "left_target_weight": 0.5,
      "q_optimized": 0.5,
      "q_uniform": 0.5,
      "q_target_matched": 0.5,
      "q_empirical": 0.5736364654496584,
      "V_optimized": 5.999865565975039,
      "V_uniform": 5.999865565975039,
      "V_target_matched": 5.999865565975039,
      "V_empirical": 6.096017430656945,
      "V_design_optimized": 5.999854546866053,
      "improvement_vs_uniform_pct": 0.0,
      "ci_low_vs_uniform": 0.0,
      "ci_high_vs_uniform": 0.0,
      "improvement_vs_target_matched_pct": 0.0,
      "ci_low_vs_target_matched": 0.0,
      "ci_high_vs_target_matched": 0.0,
      "improvement_vs_empirical_pct": 1.577289858102382,
      "ci_low_vs_empirical": 1.0520290225059699,
      "ci_high_vs_empirical": 2.02036206795358
    },
    {
      "features": "quadratic",
      "dimension": 6,
      "left_target_weight": 0.8,
      "q_optimized": 0.66,
      "q_uniform": 0.5,
      "q_target_matched": 0.8,
      "q_empirical": 0.5736364654496584,
      "V_optimized": 5.626207732962158,
      "V_uniform": 5.913832775506918,
      "V_target_matched": 5.999835747434298,
      "V_empirical": 5.704279509437843,
      "V_design_optimized": 5.666145977266595,
      "improvement_vs_uniform_pct": 4.863597830090938,
      "ci_low_vs_uniform": 4.067167104804268,
      "ci_high_vs_uniform": 5.846365406305139,
      "improvement_vs_target_matched_pct": 6.227304049646931,
      "ci_low_vs_target_matched": 5.1327644120422535,
      "ci_high_vs_target_matched": 7.1732985296259395,
      "improvement_vs_empirical_pct": 1.3686527167280915,
      "ci_low_vs_empirical": 0.89412915160972,
      "ci_high_vs_empirical": 1.9463851256200435
    }
  ],
  "matrices": {
    "linear": {
      "design": [
        [
          [
            1.0,
            -0.38682250022067777,
            0.1716015494018735
          ],
          [
            -0.38682250022067777,
            0.19749212424333662,
            -0.07414265491353071
          ],
          [
            0.1716015494018735,
            -0.07414265491353071,
            0.17383436972253713
          ]
        ],
        [
          [
            1.0,
            0.28654524393522557,
            0.09352373646874111
          ],
          [
            0.28654524393522557,
            0.12393257607232158,
            0.022202695057949706
          ],
          [
            0.09352373646874111,
            0.022202695057949706,
            0.14219323015309693
          ]
        ]
      ],
      "evaluation": [
        [
          [
            1.0,
            -0.39395638184345527,
            0.1769875187822573
          ],
          [
            -0.39395638184345527,
            0.20187488676578436,
            -0.07271304898988169
          ],
          [
            0.1769875187822573,
            -0.07271304898988169,
            0.1732347297350629
          ]
        ],
        [
          [
            1.0,
            0.30278461172045334,
            0.1412357257333056
          ],
          [
            0.30278461172045334,
            0.13843274213435036,
            0.05319695723841422
          ],
          [
            0.1412357257333056,
            0.05319695723841422,
            0.16532091932072837
          ]
        ]
      ]
    },
    "quadratic": {
      "design": [
        [
          [
            1.0,
            -0.38682250022067777,
            0.1716015494018735,
            -0.07414265491353071,
            0.1974921242433366,
            0.17383436972253713
          ],
          [
            -0.38682250022067777,
            0.1974921242433366,
            -0.07414265491353071,
            0.04107337963368571,
            -0.11432446884734085,
            -0.06722969600036428
          ],
          [
            0.1716015494018735,
            -0.07414265491353071,
            0.17383436972253713,
            -0.06722969600036428,
            0.04107337963368571,
            0.06604423637020836
          ],
          [
            -0.07414265491353071,
            0.04107337963368571,
            -0.06722969600036428,
            0.03519262214377515,
            -0.025314788761961526,
            -0.02706548872634313
          ],
          [
            0.1974921242433366,
            -0.11432446884734085,
            0.04107337963368571,
            -0.025314788761961526,
            0.0718311468997448,
            0.035192622143775144
          ],
          [
            0.17383436972253713,
            -0.06722969600036428,
            0.06604423637020836,
            -0.02706548872634313,
            0.035192622143775144,
            0.0631911223847544
          ]
        ],
        [
          [
            1.0,
            0.28654524393522557,
            0.09352373646874111,
            0.022202695057949706,
            0.12393257607232158,
            0.14219323015309693
          ],
          [
            0.28654524393522557,
            0.12393257607232158,
            0.022202695057949706,
            0.008293874585333084,
            0.06539318877541075,
            0.040805207466769564
          ],
          [
            0.09352373646874111,
            0.022202695057949706,
            0.14219323015309693,
            0.040805207466769564,
            0.008293874585333084,
            0.03900410824071809
          ],
          [
            0.022202695057949706,
            0.008293874585333084,
            0.040805207466769564,
            0.017504799545046572,
            0.003879767277110913,
            0.010162853193015055
          ],
          [
            0.12393257607232158,
            0.06539318877541075,
            0.008293874585333084,
            0.003879767277110913,
            0.03872841225747484,
            0.017504799545046572
          ],
          [
            0.14219323015309693,
            0.040805207466769564,
            0.03900410824071809,
            0.010162853193015055,
            0.017504799545046572,
            0.04958951762184838
          ]
        ]
      ],
      "evaluation": [
        [
          [
            1.0,
            -0.39395638184345527,
            0.1769875187822573,
            -0.07271304898988169,
            0.20187488676578433,
            0.1732347297350629
          ],
          [
            -0.39395638184345527,
            0.20187488676578433,
            -0.07271304898988169,
            0.038171322632374806,
            -0.11694752964553823,
            -0.06727560736478744
          ],
          [
            0.1769875187822573,
            -0.07271304898988169,
            0.1732347297350629,
            -0.06727560736478744,
            0.038171322632374806,
            0.06357352687876906
          ],
          [
            -0.07271304898988169,
            0.038171322632374806,
            -0.06727560736478744,
            0.03494628036384588,
            -0.022337368898514093,
            -0.025764800538997424
          ],
          [
            0.20187488676578433,
            -0.11694752964553823,
            0.038171322632374806,
            -0.022337368898514093,
            0.07345145739828954,
            0.03494628036384588
          ],
          [
            0.1732347297350629,
            -0.06727560736478744,
            0.06357352687876906,
            -0.025764800538997424,
            0.03494628036384588,
            0.06061403641037122
          ]
        ],
        [
          [
            1.0,
            0.30278461172045334,
            0.1412357257333056,
            0.05319695723841422,
            0.13843274213435036,
            0.16532091932072837
          ],
          [
            0.30278461172045334,
            0.13843274213435036,
            0.05319695723841422,
            0.029180244242740398,
            0.07645697035104852,
            0.05638374508252098
          ],
          [
            0.1412357257333056,
            0.05319695723841422,
            0.16532091932072837,
            0.05638374508252098,
            0.029180244242740398,
            0.05508465244599933
          ],
          [
            0.05319695723841422,
            0.029180244242740398,
            0.05638374508252098,
            0.028336757288166883,
            0.018546505236403058,
            0.020823082723801872
          ],
          [
            0.13843274213435036,
            0.07645697035104852,
            0.029180244242740398,
            0.018546505236403058,
            0.046978584057887914,
            0.028336757288166876
          ],
          [
            0.16532091932072837,
            0.05638374508252098,
            0.05508465244599933,
            0.020823082723801872,
            0.028336757288166876,
            0.06068605981378458
          ]
        ]
      ]
    }
  },
  "moment_audits": {
    "linear": {
      "design_stratum_counts": [
        10244,
        7614
      ],
      "evaluation_stratum_counts": [
        4697,
        3095
      ],
      "unregularized_design_eigenvalues": [
        [
          0.041194923649778774,
          0.139684375252758,
          1.1904471950633368
        ],
        [
          0.038223418823012785,
          0.1328375463068853,
          1.0950648410955204
        ]
      ],
      "unregularized_evaluation_eigenvalues": [
        [
          0.0401767096341132,
          0.13748841579180457,
          1.1974444910749296
        ],
        [
          0.042018516055532744,
          0.14216867698009758,
          1.1195664684194486
        ]
      ],
      "uniform_condition_number_design": 8.062650293044586,
      "uniform_condition_number_evaluation": 7.382452722581304
    },
    "quadratic": {
      "design_stratum_counts": [
        10244,
        7614
      ],
      "evaluation_stratum_counts": [
        4697,
        3095
      ],
      "unregularized_design_eigenvalues": [
        [
          0.0016434304145078874,
          0.006118377878205268,
          0.021771288842569812,
          0.06837329632761668,
          0.16689093079771417,
          1.2767440611335346
        ],
        [
          0.0012988072864457652,
          0.005048939023724387,
          0.023231201243317345,
          0.05800702188539538,
          0.14956763556212505,
          1.13479493064878
        ]
      ],
      "unregularized_evaluation_eigenvalues": [
        [
          0.0015795191655756542,
          0.006229545878914138,
          0.021223828336406878,
          0.06700241268562927,
          0.16392608775721168,
          1.2841599968496165
        ],
        [
          0.0013941618238535872,
          0.006114464921996494,
          0.024457502953914065,
          0.06545484493609341,
          0.16523241555101542,
          1.1771016724280452
        ]
      ],
      "uniform_condition_number_design": 57.23899574352005,
      "uniform_condition_number_evaluation": 49.61512885678385
    }
  },
  "dataset": {
    "episodes": 206,
    "frames": 25650,
    "design_episodes": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      9,
      13,
      14,
      16,
      18,
      20,
      21,
      22,
      23,
      26,
      27,
      28,
      29,
      32,
      33,
      34,
      35,
      36,
      41,
      42,
      43,
      45,
      46,
      47,
      49,
      50,
      52,
      54,
      55,
      56,
      57,
      60,
      61,
      62,
      63,
      67,
      68,
      69,
      70,
      72,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      82,
      84,
      85,
      86,
      87,
      88,
      89,
      90,
      91,
      92,
      93,
      94,
      95,
      96,
      98,
      99,
      102,
      103,
      105,
      106,
      108,
      109,
      110,
      111,
      113,
      115,
      117,
      118,
      119,
      121,
      123,
      124,
      125,
      126,
      129,
      130,
      131,
      132,
      133,
      134,
      135,
      138,
      139,
      140,
      141,
      142,
      143,
      144,
      146,
      147,
      148,
      149,
      150,
      151,
      156,
      157,
      159,
      162,
      163,
      164,
      165,
      166,
      168,
      170,
      171,
      173,
      174,
      175,
      176,
      178,
      179,
      182,
      183,
      185,
      187,
      188,
      189,
      191,
      192,
      193,
      194,
      195,
      196,
      197,
      198,
      200,
      202,
      203,
      205
    ],
    "evaluation_episodes": [
      8,
      10,
      11,
      12,
      15,
      17,
      19,
      24,
      25,
      30,
      31,
      37,
      38,
      39,
      40,
      44,
      48,
      51,
      53,
      58,
      59,
      64,
      65,
      66,
      71,
      73,
      81,
      83,
      97,
      100,
      101,
      104,
      107,
      112,
      114,
      116,
      120,
      122,
      127,
      128,
      136,
      137,
      145,
      152,
      153,
      154,
      155,
      158,
      160,
      161,
      167,
      169,
      172,
      177,
      180,
      181,
      184,
      186,
      190,
      199,
      201,
      204
    ],
    "design_frames": 17858,
    "evaluation_frames": 7792,
    "state_range": [
      [
        13.45642375946045,
        32.93829345703125
      ],
      [
        496.14617919921875,
        510.9578857421875
      ]
    ],
    "action_range": [
      [
        12.0,
        25.0
      ],
      [
        511.0,
        511.0
      ]
    ]
  },
  "versions": {
    "python": "3.12.14",
    "numpy": "2.3.5",
    "pyarrow": "21.0.0"
  },
  "artifacts_sha256": {
    "protocol.json": "40c93e99c96af30d58617092f077119c1834d1e3dc4caaccb6bf1da0ac11d092",
    "raw/data.parquet": "9abc0431f12d10c33b5b37b1bf1e6e557c8ae1c8c29fb86658969e48fcbbbf01",
    "raw/info.json": "0b46becc21ad92b117da1e95daf44110bb21d0bde75638b4ad167c8ccd959d38",
    "raw/README.md": "246e94b68f204bfcd05bb32e23631c3316b8de6152d7a85e693d4455540ef72f",
    "raw/tree.json": "ad686a2fd0a5cc2f17ef8316f36961fdd2ac5200c9f4be918a9ca16d1cb6e16a"
  },
  "download": {
    "source": "https://huggingface.co/datasets/lerobot/pusht",
    "transport": "https://hf-mirror.com/datasets/lerobot/pusht/resolve/7628202a2180972f291ba1bc6723834921e72c19/data/chunk-000/file-000.parquet",
    "data_sha256_verified_against_fixed_revision_lfs_oid": true
  },
  "model_training": false,
  "action_labels_used_for_fitting": false,
  "interpretation": "Design-matrix geometry only. No policy, predictor, empirical KL, task-success, or neural scaling law was estimated."
}


==> anc/public_data/results/summary.csv <==
features,dimension,left_target_weight,q_optimized,q_uniform,q_target_matched,q_empirical,V_optimized,V_uniform,V_target_matched,V_empirical,V_design_optimized,improvement_vs_uniform_pct,ci_low_vs_uniform,ci_high_vs_uniform,improvement_vs_target_matched_pct,ci_low_vs_target_matched,ci_high_vs_target_matched,improvement_vs_empirical_pct,ci_low_vs_empirical,ci_high_vs_empirical
linear,3,0.2,0.35,0.5,0.2,0.5736364654496584,2.864247985664465,3.0081829678026804,2.9999836915696223,3.1722385387280716,2.843831269941434,4.784781500287272,3.8858181497325606,5.626943919460641,4.524548126264616,3.644901371428637,5.554422069425057,9.708934221166654,8.48877531295597,10.855060978001086
linear,3,0.5,0.51,0.5,0.5,0.5736364654496584,3.000839360894356,2.9999859139669076,2.9999859139669076,3.033933422305818,2.9994346644244447,-0.028448364489830347,-0.08866533799134324,0.03720748712911337,-0.028448364489830347,-0.08866533799134324,0.03720748712911337,1.0907972194824866,0.6692356361016675,1.478768572671877
linear,3,0.8,0.67,0.5,0.8,0.5736364654496584,2.8567379560383386,2.991788860131135,2.9999832378963482,2.895628305883565,2.877707802669664,4.514051973803957,3.6362186576310043,5.5263750792277575,4.774869407552296,3.86595572735368,5.65309033747921,1.3430712003403844,0.7894377141542706,1.9450131575765666
quadratic,6,0.2,0.335,0.5,0.2,0.5736364654496584,5.704219579095164,6.08589835644316,5.999845253573879,6.4877553518760465,5.671499774046006,6.271527307778834,5.251877880002475,7.107102570762285,4.927221652968827,4.104338863323534,5.97054534056413,12.077147338089889,10.734866375729938,13.182698128248314
quadratic,6,0.5,0.5,0.5,0.5,0.5736364654496584,5.999865565975039,5.999865565975039,5.999865565975039,6.096017430656945,5.999854546866053,0.0,0.0,0.0,0.0,0.0,0.0,1.577289858102382,1.0520290225059699,2.02036206795358
quadratic,6,0.8,0.66,0.5,0.8,0.5736364654496584,5.626207732962158,5.913832775506918,5.999835747434298,5.704279509437843,5.666145977266595,4.863597830090938,4.067167104804268,5.846365406305139,6.227304049646931,5.1327644120422535,7.1732985296259395,1.3686527167280915,0.89412915160972,1.9463851256200435


==> anc/requirements.txt <==
numpy==2.3.5
pyarrow==21.0.0
matplotlib==3.11.2

